Decomposing graphs into edges and triangles

We prove the following 30-year old conjecture of Gy\H{o}ri and Tuza: the edges of every $n$-vertex graph $G$ can be decomposed into complete graphs $C_1,\ldots,C_\ell$ of orders two and three such that $|C_1|+\cdots+|C_\ell|\le (1/2+o(1))n^2$. This result implies the asymptotic version of the old result of Erd\H{o}s, Goodman and P\'osa that asserts the existence of such a decomposition with $\ell\le n^2/4$.

==> anc/F_edges2__n7_labeled.txt <==
4 1   1 1 1  1 1  1  
4 1   1 1 1  1 1  2  
4 1   1 1 2  1 2  2  
4 1   2 2 2  1 1  1  
4 1   1 2 2  1 2  2  
4 1   1 2 2  2 2  1  
4 1   1 2 2  2 2  2  

#    Decomposing graphs into edges and triangles
#    
#    Daniel Kral  Bernard Lidicky  Taisa L. Martins  Yanitsa Pehova
#

This is the vector of labeled flags \vec F.

==> anc/Makefile <==
CFLAGS=-DG_COLORED_EDGES=2 
SRC=flag_small.cpp  

all:
	g++  $(CFLAGS) $(SRC) -Wall -O3

debug:
	g++  $(CFLAGS) $(SRC) -Wall -g

gcc:
	g++ -fopenmp $(CFLAGS) $(SRC)  -std=c++11 -Wall -O3

gccmac:
	g++-mp-5 -fopenmp $(CFLAGS) $(SRC)  -std=c++11 -Wall -O3

clean:
	rm -f SDP_*  *unlabeled.txt  a.out* *sdp_products.txt CSDP_checkpoint_* *log *aux  *__size*_type*.txt *sage.py




==> anc/SDP_n7_UB_F_edges2__objective.txt.dat-s <==
1044
2
7 -1045 
-0 -4 -8 -12 -16 -20 -24 -6 -8 -12 -10 -12 -16 -14 -16 -20 -18 -20 -24 -22 -16 -14 -16 -14 -20 -18 -16 -20 -20 -18 -24 -22 -20 -24 -24 -22 -28 -26 -24 -22 -24 -22 -28 -26 -24 -22 -28 -26 -32 -30 -32 -30 -32 -30 -36 -34 -40 -38 -12 -10 -14 -18 -16 -14 -18 -22 -20 -18 -22 -26 -24 -12 -12 -16 -20 -14 -18 -16 -16 -20 -24 -18 -22 -20 -20 -18 -16 -18 -20 -24 -18 -22 -24 -22 -20 -20 -24 -22 -24 -28 -22 -26 -28 -26 -24 -22 -20 -22 -20 -18 -16 -22 -20 -26 -24 -18 -22 -22 -26 -26 -24 -22 -20 -26 -24 -30 -28 -20 -18 -24 -22 -22 -20 -20 -18 -24 -22 -22 -20 -24 -22 -28 -26 -26 -24 -28 -26 -28 -26 -26 -24 -28 -26 -28 -26 -26 -24 -28 -26 -32 -30 -32 -30 -30 -28 -30 -28 -30 -28 -26 -24 -30 -28 -34 -32 -28 -26 -32 -30 -30 -28 -36 -34 -36 -34 -34 -32 -38 -36 -20 -22 -26 -24 -24 -28 -32 -26 -30 -28 -18 -22 -20 -24 -26 -24 -22 -22 -26 -30 -26 -24 -28 -30 -28 -26 -24 -22 -20 -28 -26 -24 -24 -22 -26 -24 -28 -22 -26 -28 -26 -26 -24 -28 -26 -24 -32 -30 -28 -18 -26 -24 -22 -24 -20 -24 -26 -30 -24 -28 -26 -24 -22 -30 -28 -26 -32 -30 -30 -28 -32 -30 -30 -28 -28 -26 -32 -30 -32 -30 -30 -28 -36 -34 -34 -32 -28 -26 -28 -26 -26 -24 -30 -28 -30 -28 -28 -26 -34 -32 -32 -30 -32 -30 -28 -36 -34 -32 -32 -30 -30 -28 -32 -30 -30 -28 -36 -34 -34 -32 -34 -32 -28 -26 -34 -32 -32 -30 -40 -38 -38 -36 -36 -34 -36 -34 -32 -36 -34 -32 -40 -38 -36 -30 -34 -32 -30 -38 -36 -34 -36 -34 -32 -40 -38 -36 -30 -38 -36 -34 -44 -42 -42 -40 -40 -38 -48 -46 -44 -42 -20 -16 -20 -24 -22 -24 -20 -24 -28 -26 -28 -12 -16 -20 -18 -14 -18 -18 -22 -22 -26 -20 -24 -16 -20 -24 -22 -20 -24 -26 -24 -24 -22 -22 -20 -22 -26 -26 -24 -26 -30 -24 -28 -22 -20 -26 -24 -26 -24 -30 -28 -30 -28 -28 -26 -28 -24 -22 -28 -26 -30 -28 -24 -28 -28 -26 -26 -24 -30 -28 -34 -32 -30 -28 -28 -26 -32 -30 -26 -24 -26 -28 -24 -22 -28 -26 -32 -30 -30 -28 -22 -20 -26 -24 -30 -28 -28 -26 -30 -28 -30 -28 -34 -32 -34 -32 -32 -30 -38 -36 -32 -30 -36 -34 -34 -32 -28 -26 -16 -20 -20 -24 -24 -28 -24 -22 -28 -26 -32 -30 -18 -24 -22 -20 -28 -26 -24 -26 -24 -22 -32 -30 -26 -24 -30 -28 -32 -30 -30 -28 -28 -26 -26 -24 -30 -28 -20 -18 -24 -22 -28 -26 -34 -32 -28 -26 -34 -32 -32 -30 -36 -34 -25 -26 -30 -30 -28 -29 -24 -28 -26 -24 -28 -24 -28 -26 -26 -30 -28 -30 -34 -28 -32 -28 -32 -30 -26 -24 -22 -26 -24 -28 -28 -32 -28 -26 -26 -30 -28 -29 -32 -30 -30 -28 -30 -28 -26 -24 -28 -26 -24 -32 -30 -30 -28 -30 -28 -26 -28 -36 -34 -34 -32 -34 -32 -30 -30 -28 -28 -26 -24 -22 -28 -26 -30 -28 -28 -26 -34 -32 -32 -30 -32 -30 -32 -30 -34 -32 -32 -30 -32 -30 -30 -28 -36 -34 -34 -32 -32 -30 -38 -36 -32 -30 -36 -34 -34 -32 -32 -30 -34 -32 -30 -30 -28 -32 -34 -32 -30 -38 -36 -34 -28 -32 -30 -28 -28 -26 -30 -32 -30 -28 -36 -34 -32 -30 -28 -26 -34 -32 -30 -38 -36 -34 -28 -26 -24 -32 -30 -28 -36 -34 -32 -24 -24 -22 -30 -28 -28 -26 -34 -32 -32 -30 -28 -26 -28 -26 -32 -30 -32 -30 -30 -28 -34 -32 -32 -30 -34 -32 -32 -30 -38 -36 -36 -34 -36 -34 -33 -31 -36 -34 -34 -32 -42 -40 -40 -38 -38 -36 -24 -28 -26 -22 -28 -26 -28 -26 -24 -32 -34 -34 -32 -32 -32 -30 -32 -30 -32 -30 -32 -30 -30 -28 -38 -36 -36 -34 -34 -32 -36 -40 -38 -36 -38 -36 -34 -34 -38 -36 -34 -36 -34 -32 -38 -36 -34 -36 -34 -32 -42 -40 -40 -38 -38 -36 -46 -44 -42 -40 -24 -28 -26 -30 -30 -34 -28 -32 -32 -28 -26 -32 -30 -28 -26 -32 -30 -30 -28 -36 -34 -36 -34 -36 -34 -34 -32 -32 -30 -28 -26 -30 -28 -32 -30 -34 -32 -32 -28 -26 -30 -28 -28 -26 -32 -30 -32 -32 -30 -30 -28 -24 -28 -32 -30 -32 -30 -30 -28 -32 -30 -36 -34 -30 -28 -34 -32 -32 -34 -32 -36 -34 -34 -32 -32 -30 -36 -36 -34 -34 -32 -40 -38 -34 -32 -38 -36 -36 -34 -30 -30 -32 -30 -31 -32 -36 -30 -34 -34 -32 -34 -34 -36 -34 -34 -32 -32 -30 -30 -34 -32 -30 -36 -36 -34 -34 -32 -40 -38 -34 -32 -38 -36 -36 -34 -38 -38 -40 -38 -36 -40 -38 -38 -36 -36 -34 -44 -42 -40 -38 -42 -42 -44 -42 -40 -40 -38 -36 -30 -24 -28 -28 -32 -32 -34 -18 -22 -26 -24 -26 -26 -26 -30 -30 -28 -30 -28 -32 -30 -34 -28 -32 -36 -34 -34 -32 -32 -30 -36 -32 -30 -36 -34 -36 -34 -24 -32 -30 -28 -30 -28 -34 -32 -32 -30 -30 -30 -34 -32 -31 -32 -34 -32 -30 -34 -32 -38 -34 -32 -38 -36 -33 -36 -34 -32 -36 -34 -28 -32 -32 -33 -30 -32 -36 -34 -36 -36 -34 -34 -34 -40 -38 -36 -42 -40 -38 -30 -34 -30 -35 -36 -34 -34 -34 -40 -38 -36 -38 -38 -36 -38 -36 -38 -40 -42 
0 2 1 1 -1
1 2 1 1 -1
1 2 2 2 1
2 2 1 1 -1
2 2 3 3 1
3 2 1 1 -1
3 2 4 4 1
4 2 1 1 -1
4 2 5 5 1
5 2 1 1 -1
5 2 6 6 1
6 2 1 1 -1
6 2 7 7 1
7 2 1 1 -1
7 2 8 8 1
8 2 1 1 -1
8 2 9 9 1
9 2 1 1 -1
9 2 10 10 1
10 2 1 1 -1
10 2 11 11 1
11 2 1 1 -1
11 2 12 12 1
12 2 1 1 -1
12 2 13 13 1
13 2 1 1 -1
13 2 14 14 1
14 2 1 1 -1
14 2 15 15 1
15 2 1 1 -1
15 2 16 16 1
16 2 1 1 -1
16 2 17 17 1
17 2 1 1 -1
17 2 18 18 1
18 2 1 1 -1
18 2 19 19 1
19 2 1 1 -1
19 2 20 20 1
20 2 1 1 -1
20 2 21 21 1
21 2 1 1 -1
21 2 22 22 1
22 2 1 1 -1
22 2 23 23 1
23 2 1 1 -1
23 2 24 24 1
24 2 1 1 -1
24 2 25 25 1
25 2 1 1 -1
25 2 26 26 1
26 2 1 1 -1
26 2 27 27 1
27 2 1 1 -1
27 2 28 28 1
28 2 1 1 -1
28 2 29 29 1
29 2 1 1 -1
29 2 30 30 1
30 2 1 1 -1
30 2 31 31 1
31 2 1 1 -1
31 2 32 32 1
32 2 1 1 -1
32 2 33 33 1
33 2 1 1 -1
33 2 34 34 1
34 2 1 1 -1
34 2 35 35 1
35 2 1 1 -1
35 2 36 36 1
36 2 1 1 -1
36 2 37 37 1
37 2 1 1 -1
37 2 38 38 1
38 2 1 1 -1
38 2 39 39 1
39 2 1 1 -1
39 2 40 40 1
40 2 1 1 -1
40 2 41 41 1
41 2 1 1 -1
41 2 42 42 1
42 2 1 1 -1
42 2 43 43 1
43 2 1 1 -1
43 2 44 44 1
44 2 1 1 -1
44 2 45 45 1
45 2 1 1 -1
45 2 46 46 1
46 2 1 1 -1
46 2 47 47 1
47 2 1 1 -1
47 2 48 48 1
48 2 1 1 -1
48 2 49 49 1
49 2 1 1 -1
49 2 50 50 1
50 2 1 1 -1
50 2 51 51 1
51 2 1 1 -1
51 2 52 52 1
52 2 1 1 -1
52 2 53 53 1
53 2 1 1 -1
53 2 54 54 1
54 2 1 1 -1
54 2 55 55 1
55 2 1 1 -1
55 2 56 56 1
56 2 1 1 -1
56 2 57 57 1
57 2 1 1 -1
57 2 58 58 1
58 2 1 1 -1
58 2 59 59 1
59 2 1 1 -1
59 2 60 60 1
60 2 1 1 -1
60 2 61 61 1
61 2 1 1 -1
61 2 62 62 1
62 2 1 1 -1
62 2 63 63 1
63 2 1 1 -1
63 2 64 64 1
64 2 1 1 -1
64 2 65 65 1
65 2 1 1 -1
65 2 66 66 1
66 2 1 1 -1
66 2 67 67 1
67 2 1 1 -1
67 2 68 68 1
68 2 1 1 -1
68 2 69 69 1
69 2 1 1 -1
69 2 70 70 1
70 2 1 1 -1
70 2 71 71 1
71 2 1 1 -1
71 2 72 72 1
72 2 1 1 -1
72 2 73 73 1
73 2 1 1 -1
73 2 74 74 1
74 2 1 1 -1
74 2 75 75 1
75 2 1 1 -1
75 2 76 76 1
76 2 1 1 -1
76 2 77 77 1
77 2 1 1 -1
77 2 78 78 1
78 2 1 1 -1
78 2 79 79 1
79 2 1 1 -1
79 2 80 80 1
80 2 1 1 -1
80 2 81 81 1
81 2 1 1 -1
81 2 82 82 1
82 2 1 1 -1
82 2 83 83 1
83 2 1 1 -1
83 2 84 84 1
84 2 1 1 -1
84 2 85 85 1
85 2 1 1 -1
85 2 86 86 1
86 2 1 1 -1
86 2 87 87 1
87 2 1 1 -1
87 2 88 88 1
88 2 1 1 -1
88 2 89 89 1
89 2 1 1 -1
89 2 90 90 1
90 2 1 1 -1
90 2 91 91 1
91 2 1 1 -1
91 2 92 92 1
92 2 1 1 -1
92 2 93 93 1
93 2 1 1 -1
93 2 94 94 1
94 2 1 1 -1
94 2 95 95 1
95 2 1 1 -1
95 2 96 96 1
96 2 1 1 -1
96 2 97 97 1
97 2 1 1 -1
97 2 98 98 1
98 2 1 1 -1
98 2 99 99 1
99 2 1 1 -1
99 2 100 100 1
100 2 1 1 -1
100 2 101 101 1
101 2 1 1 -1
101 2 102 102 1
102 2 1 1 -1
102 2 103 103 1
103 2 1 1 -1
103 2 104 104 1
104 2 1 1 -1
104 2 105 105 1
105 2 1 1 -1
105 2 106 106 1
106 2 1 1 -1
106 2 107 107 1
107 2 1 1 -1
107 2 108 108 1
108 2 1 1 -1
108 2 109 109 1
109 2 1 1 -1
109 2 110 110 1
110 2 1 1 -1
110 2 111 111 1
111 2 1 1 -1
111 2 112 112 1
112 2 1 1 -1
112 2 113 113 1
113 2 1 1 -1
113 2 114 114 1
114 2 1 1 -1
114 2 115 115 1
115 2 1 1 -1
115 2 116 116 1
116 2 1 1 -1
116 2 117 117 1
117 2 1 1 -1
117 2 118 118 1
118 2 1 1 -1
118 2 119 119 1
119 2 1 1 -1
119 2 120 120 1
120 2 1 1 -1
120 2 121 121 1
121 2 1 1 -1
121 2 122 122 1
122 2 1 1 -1
122 2 123 123 1
123 2 1 1 -1
123 2 124 124 1
124 2 1 1 -1
124 2 125 125 1
125 2 1 1 -1
125 2 126 126 1
126 2 1 1 -1
126 2 127 127 1
127 2 1 1 -1
127 2 128 128 1
128 2 1 1 -1
128 2 129 129 1
129 2 1 1 -1
129 2 130 130 1
130 2 1 1 -1
130 2 131 131 1
131 2 1 1 -1
131 2 132 132 1
132 2 1 1 -1
132 2 133 133 1
133 2 1 1 -1
133 2 134 134 1
134 2 1 1 -1
134 2 135 135 1
135 2 1 1 -1
135 2 136 136 1
136 2 1 1 -1
136 2 137 137 1
137 2 1 1 -1
137 2 138 138 1
138 2 1 1 -1
138 2 139 139 1
139 2 1 1 -1
139 2 140 140 1
140 2 1 1 -1
140 2 141 141 1
141 2 1 1 -1
141 2 142 142 1
142 2 1 1 -1
142 2 143 143 1
143 2 1 1 -1
143 2 144 144 1
144 2 1 1 -1
144 2 145 145 1
145 2 1 1 -1
145 2 146 146 1
146 2 1 1 -1
146 2 147 147 1
147 2 1 1 -1
147 2 148 148 1
148 2 1 1 -1
148 2 149 149 1
149 2 1 1 -1
149 2 150 150 1
150 2 1 1 -1
150 2 151 151 1
151 2 1 1 -1
151 2 152 152 1
152 2 1 1 -1
152 2 153 153 1
153 2 1 1 -1
153 2 154 154 1
154 2 1 1 -1
154 2 155 155 1
155 2 1 1 -1
155 2 156 156 1
156 2 1 1 -1
156 2 157 157 1
157 2 1 1 -1
157 2 158 158 1
158 2 1 1 -1
158 2 159 159 1
159 2 1 1 -1
159 2 160 160 1
160 2 1 1 -1
160 2 161 161 1
161 2 1 1 -1
161 2 162 162 1
162 2 1 1 -1
162 2 163 163 1
163 2 1 1 -1
163 2 164 164 1
164 2 1 1 -1
164 2 165 165 1
165 2 1 1 -1
165 2 166 166 1
166 2 1 1 -1
166 2 167 167 1
167 2 1 1 -1
167 2 168 168 1
168 2 1 1 -1
168 2 169 169 1
169 2 1 1 -1
169 2 170 170 1
170 2 1 1 -1
170 2 171 171 1
171 2 1 1 -1
171 2 172 172 1
172 2 1 1 -1
172 2 173 173 1
173 2 1 1 -1
173 2 174 174 1
174 2 1 1 -1
174 2 175 175 1
175 2 1 1 -1
175 2 176 176 1
176 2 1 1 -1
176 2 177 177 1
177 2 1 1 -1
177 2 178 178 1
178 2 1 1 -1
178 2 179 179 1
179 2 1 1 -1
179 2 180 180 1
180 2 1 1 -1
180 2 181 181 1
181 2 1 1 -1
181 2 182 182 1
182 2 1 1 -1
182 2 183 183 1
183 2 1 1 -1
183 2 184 184 1
184 2 1 1 -1
184 2 185 185 1
185 2 1 1 -1
185 2 186 186 1
186 2 1 1 -1
186 2 187 187 1
187 2 1 1 -1
187 2 188 188 1
188 2 1 1 -1
188 2 189 189 1
189 2 1 1 -1
189 2 190 190 1
190 2 1 1 -1
190 2 191 191 1
191 2 1 1 -1
191 2 192 192 1
192 2 1 1 -1
192 2 193 193 1
193 2 1 1 -1
193 2 194 194 1
194 2 1 1 -1
194 2 195 195 1
195 2 1 1 -1
195 2 196 196 1
196 2 1 1 -1
196 2 197 197 1
197 2 1 1 -1
197 2 198 198 1
198 2 1 1 -1
198 2 199 199 1
199 2 1 1 -1
199 2 200 200 1
200 2 1 1 -1
200 2 201 201 1
201 2 1 1 -1
201 2 202 202 1
202 2 1 1 -1
202 2 203 203 1
203 2 1 1 -1
203 2 204 204 1
204 2 1 1 -1
204 2 205 205 1
205 2 1 1 -1
205 2 206 206 1
206 2 1 1 -1
206 2 207 207 1
207 2 1 1 -1
207 2 208 208 1
208 2 1 1 -1
208 2 209 209 1
209 2 1 1 -1
209 2 210 210 1
210 2 1 1 -1
210 2 211 211 1
211 2 1 1 -1
211 2 212 212 1
212 2 1 1 -1
212 2 213 213 1
213 2 1 1 -1
213 2 214 214 1
214 2 1 1 -1
214 2 215 215 1
215 2 1 1 -1
215 2 216 216 1
216 2 1 1 -1
216 2 217 217 1
217 2 1 1 -1
217 2 218 218 1
218 2 1 1 -1
218 2 219 219 1
219 2 1 1 -1
219 2 220 220 1
220 2 1 1 -1
220 2 221 221 1
221 2 1 1 -1
221 2 222 222 1
222 2 1 1 -1
222 2 223 223 1
223 2 1 1 -1
223 2 224 224 1
224 2 1 1 -1
224 2 225 225 1
225 2 1 1 -1
225 2 226 226 1
226 2 1 1 -1
226 2 227 227 1
227 2 1 1 -1
227 2 228 228 1
228 2 1 1 -1
228 2 229 229 1
229 2 1 1 -1
229 2 230 230 1
230 2 1 1 -1
230 2 231 231 1
231 2 1 1 -1
231 2 232 232 1
232 2 1 1 -1
232 2 233 233 1
233 2 1 1 -1
233 2 234 234 1
234 2 1 1 -1
234 2 235 235 1
235 2 1 1 -1
235 2 236 236 1
236 2 1 1 -1
236 2 237 237 1
237 2 1 1 -1
237 2 238 238 1
238 2 1 1 -1
238 2 239 239 1
239 2 1 1 -1
239 2 240 240 1
240 2 1 1 -1
240 2 241 241 1
241 2 1 1 -1
241 2 242 242 1
242 2 1 1 -1
242 2 243 243 1
243 2 1 1 -1
243 2 244 244 1
244 2 1 1 -1
244 2 245 245 1
245 2 1 1 -1
245 2 246 246 1
246 2 1 1 -1
246 2 247 247 1
247 2 1 1 -1
247 2 248 248 1
248 2 1 1 -1
248 2 249 249 1
249 2 1 1 -1
249 2 250 250 1
250 2 1 1 -1
250 2 251 251 1
251 2 1 1 -1
251 2 252 252 1
252 2 1 1 -1
252 2 253 253 1
253 2 1 1 -1
253 2 254 254 1
254 2 1 1 -1
254 2 255 255 1
255 2 1 1 -1
255 2 256 256 1
256 2 1 1 -1
256 2 257 257 1
257 2 1 1 -1
257 2 258 258 1
258 2 1 1 -1
258 2 259 259 1
259 2 1 1 -1
259 2 260 260 1
260 2 1 1 -1
260 2 261 261 1
261 2 1 1 -1
261 2 262 262 1
262 2 1 1 -1
262 2 263 263 1
263 2 1 1 -1
263 2 264 264 1
264 2 1 1 -1
264 2 265 265 1
265 2 1 1 -1
265 2 266 266 1
266 2 1 1 -1
266 2 267 267 1
267 2 1 1 -1
267 2 268 268 1
268 2 1 1 -1
268 2 269 269 1
269 2 1 1 -1
269 2 270 270 1
270 2 1 1 -1
270 2 271 271 1
271 2 1 1 -1
271 2 272 272 1
272 2 1 1 -1
272 2 273 273 1
273 2 1 1 -1
273 2 274 274 1
274 2 1 1 -1
274 2 275 275 1
275 2 1 1 -1
275 2 276 276 1
276 2 1 1 -1
276 2 277 277 1
277 2 1 1 -1
277 2 278 278 1
278 2 1 1 -1
278 2 279 279 1
279 2 1 1 -1
279 2 280 280 1
280 2 1 1 -1
280 2 281 281 1
281 2 1 1 -1
281 2 282 282 1
282 2 1 1 -1
282 2 283 283 1
283 2 1 1 -1
283 2 284 284 1
284 2 1 1 -1
284 2 285 285 1
285 2 1 1 -1
285 2 286 286 1
286 2 1 1 -1
286 2 287 287 1
287 2 1 1 -1
287 2 288 288 1
288 2 1 1 -1
288 2 289 289 1
289 2 1 1 -1
289 2 290 290 1
290 2 1 1 -1
290 2 291 291 1
291 2 1 1 -1
291 2 292 292 1
292 2 1 1 -1
292 2 293 293 1
293 2 1 1 -1
293 2 294 294 1
294 2 1 1 -1
294 2 295 295 1
295 2 1 1 -1
295 2 296 296 1
296 2 1 1 -1
296 2 297 297 1
297 2 1 1 -1
297 2 298 298 1
298 2 1 1 -1
298 2 299 299 1
299 2 1 1 -1
299 2 300 300 1
300 2 1 1 -1
300 2 301 301 1
301 2 1 1 -1
301 2 302 302 1
302 2 1 1 -1
302 2 303 303 1
303 2 1 1 -1
303 2 304 304 1
304 2 1 1 -1
304 2 305 305 1
305 2 1 1 -1
305 2 306 306 1
306 2 1 1 -1
306 2 307 307 1
307 2 1 1 -1
307 2 308 308 1
308 2 1 1 -1
308 2 309 309 1
309 2 1 1 -1
309 2 310 310 1
310 2 1 1 -1
310 2 311 311 1
311 2 1 1 -1
311 2 312 312 1
312 2 1 1 -1
312 2 313 313 1
313 2 1 1 -1
313 2 314 314 1
314 2 1 1 -1
314 2 315 315 1
315 2 1 1 -1
315 2 316 316 1
316 2 1 1 -1
316 2 317 317 1
317 2 1 1 -1
317 2 318 318 1
318 2 1 1 -1
318 2 319 319 1
319 2 1 1 -1
319 2 320 320 1
320 2 1 1 -1
320 2 321 321 1
321 2 1 1 -1
321 2 322 322 1
322 2 1 1 -1
322 2 323 323 1
323 2 1 1 -1
323 2 324 324 1
324 2 1 1 -1
324 2 325 325 1
325 2 1 1 -1
325 2 326 326 1
326 2 1 1 -1
326 2 327 327 1
327 2 1 1 -1
327 2 328 328 1
328 2 1 1 -1
328 2 329 329 1
329 2 1 1 -1
329 2 330 330 1
330 2 1 1 -1
330 2 331 331 1
331 2 1 1 -1
331 2 332 332 1
332 2 1 1 -1
332 2 333 333 1
333 2 1 1 -1
333 2 334 334 1
334 2 1 1 -1
334 2 335 335 1
335 2 1 1 -1
335 2 336 336 1
336 2 1 1 -1
336 2 337 337 1
337 2 1 1 -1
337 2 338 338 1
338 2 1 1 -1
338 2 339 339 1
339 2 1 1 -1
339 2 340 340 1
340 2 1 1 -1
340 2 341 341 1
341 2 1 1 -1
341 2 342 342 1
342 2 1 1 -1
342 2 343 343 1
343 2 1 1 -1
343 2 344 344 1
344 2 1 1 -1
344 2 345 345 1
345 2 1 1 -1
345 2 346 346 1
346 2 1 1 -1
346 2 347 347 1
347 2 1 1 -1
347 2 348 348 1
348 2 1 1 -1
348 2 349 349 1
349 2 1 1 -1
349 2 350 350 1
350 2 1 1 -1
350 2 351 351 1
351 2 1 1 -1
351 2 352 352 1
352 2 1 1 -1
352 2 353 353 1
353 2 1 1 -1
353 2 354 354 1
354 2 1 1 -1
354 2 355 355 1
355 2 1 1 -1
355 2 356 356 1
356 2 1 1 -1
356 2 357 357 1
357 2 1 1 -1
357 2 358 358 1
358 2 1 1 -1
358 2 359 359 1
359 2 1 1 -1
359 2 360 360 1
360 2 1 1 -1
360 2 361 361 1
361 2 1 1 -1
361 2 362 362 1
362 2 1 1 -1
362 2 363 363 1
363 2 1 1 -1
363 2 364 364 1
364 2 1 1 -1
364 2 365 365 1
365 2 1 1 -1
365 2 366 366 1
366 2 1 1 -1
366 2 367 367 1
367 2 1 1 -1
367 2 368 368 1
368 2 1 1 -1
368 2 369 369 1
369 2 1 1 -1
369 2 370 370 1
370 2 1 1 -1
370 2 371 371 1
371 2 1 1 -1
371 2 372 372 1
372 2 1 1 -1
372 2 373 373 1
373 2 1 1 -1
373 2 374 374 1
374 2 1 1 -1
374 2 375 375 1
375 2 1 1 -1
375 2 376 376 1
376 2 1 1 -1
376 2 377 377 1
377 2 1 1 -1
377 2 378 378 1
378 2 1 1 -1
378 2 379 379 1
379 2 1 1 -1
379 2 380 380 1
380 2 1 1 -1
380 2 381 381 1
381 2 1 1 -1
381 2 382 382 1
382 2 1 1 -1
382 2 383 383 1
383 2 1 1 -1
383 2 384 384 1
384 2 1 1 -1
384 2 385 385 1
385 2 1 1 -1
385 2 386 386 1
386 2 1 1 -1
386 2 387 387 1
387 2 1 1 -1
387 2 388 388 1
388 2 1 1 -1
388 2 389 389 1
389 2 1 1 -1
389 2 390 390 1
390 2 1 1 -1
390 2 391 391 1
391 2 1 1 -1
391 2 392 392 1
392 2 1 1 -1
392 2 393 393 1
393 2 1 1 -1
393 2 394 394 1
394 2 1 1 -1
394 2 395 395 1
395 2 1 1 -1
395 2 396 396 1
396 2 1 1 -1
396 2 397 397 1
397 2 1 1 -1
397 2 398 398 1
398 2 1 1 -1
398 2 399 399 1
399 2 1 1 -1
399 2 400 400 1
400 2 1 1 -1
400 2 401 401 1
401 2 1 1 -1
401 2 402 402 1
402 2 1 1 -1
402 2 403 403 1
403 2 1 1 -1
403 2 404 404 1
404 2 1 1 -1
404 2 405 405 1
405 2 1 1 -1
405 2 406 406 1
406 2 1 1 -1
406 2 407 407 1
407 2 1 1 -1
407 2 408 408 1
408 2 1 1 -1
408 2 409 409 1
409 2 1 1 -1
409 2 410 410 1
410 2 1 1 -1
410 2 411 411 1
411 2 1 1 -1
411 2 412 412 1
412 2 1 1 -1
412 2 413 413 1
413 2 1 1 -1
413 2 414 414 1
414 2 1 1 -1
414 2 415 415 1
415 2 1 1 -1
415 2 416 416 1
416 2 1 1 -1
416 2 417 417 1
417 2 1 1 -1
417 2 418 418 1
418 2 1 1 -1
418 2 419 419 1
419 2 1 1 -1
419 2 420 420 1
420 2 1 1 -1
420 2 421 421 1
421 2 1 1 -1
421 2 422 422 1
422 2 1 1 -1
422 2 423 423 1
423 2 1 1 -1
423 2 424 424 1
424 2 1 1 -1
424 2 425 425 1
425 2 1 1 -1
425 2 426 426 1
426 2 1 1 -1
426 2 427 427 1
427 2 1 1 -1
427 2 428 428 1
428 2 1 1 -1
428 2 429 429 1
429 2 1 1 -1
429 2 430 430 1
430 2 1 1 -1
430 2 431 431 1
431 2 1 1 -1
431 2 432 432 1
432 2 1 1 -1
432 2 433 433 1
433 2 1 1 -1
433 2 434 434 1
434 2 1 1 -1
434 2 435 435 1
435 2 1 1 -1
435 2 436 436 1
436 2 1 1 -1
436 2 437 437 1
437 2 1 1 -1
437 2 438 438 1
438 2 1 1 -1
438 2 439 439 1
439 2 1 1 -1
439 2 440 440 1
440 2 1 1 -1
440 2 441 441 1
441 2 1 1 -1
441 2 442 442 1
442 2 1 1 -1
442 2 443 443 1
443 2 1 1 -1
443 2 444 444 1
444 2 1 1 -1
444 2 445 445 1
445 2 1 1 -1
445 2 446 446 1
446 2 1 1 -1
446 2 447 447 1
447 2 1 1 -1
447 2 448 448 1
448 2 1 1 -1
448 2 449 449 1
449 2 1 1 -1
449 2 450 450 1
450 2 1 1 -1
450 2 451 451 1
451 2 1 1 -1
451 2 452 452 1
452 2 1 1 -1
452 2 453 453 1
453 2 1 1 -1
453 2 454 454 1
454 2 1 1 -1
454 2 455 455 1
455 2 1 1 -1
455 2 456 456 1
456 2 1 1 -1
456 2 457 457 1
457 2 1 1 -1
457 2 458 458 1
458 2 1 1 -1
458 2 459 459 1
459 2 1 1 -1
459 2 460 460 1
460 2 1 1 -1
460 2 461 461 1
461 2 1 1 -1
461 2 462 462 1
462 2 1 1 -1
462 2 463 463 1
463 2 1 1 -1
463 2 464 464 1
464 2 1 1 -1
464 2 465 465 1
465 2 1 1 -1
465 2 466 466 1
466 2 1 1 -1
466 2 467 467 1
467 2 1 1 -1
467 2 468 468 1
468 2 1 1 -1
468 2 469 469 1
469 2 1 1 -1
469 2 470 470 1
470 2 1 1 -1
470 2 471 471 1
471 2 1 1 -1
471 2 472 472 1
472 2 1 1 -1
472 2 473 473 1
473 2 1 1 -1
473 2 474 474 1
474 2 1 1 -1
474 2 475 475 1
475 2 1 1 -1
475 2 476 476 1
476 2 1 1 -1
476 2 477 477 1
477 2 1 1 -1
477 2 478 478 1
478 2 1 1 -1
478 2 479 479 1
479 2 1 1 -1
479 2 480 480 1
480 2 1 1 -1
480 2 481 481 1
481 2 1 1 -1
481 2 482 482 1
482 2 1 1 -1
482 2 483 483 1
483 2 1 1 -1
483 2 484 484 1
484 2 1 1 -1
484 2 485 485 1
485 2 1 1 -1
485 2 486 486 1
486 2 1 1 -1
486 2 487 487 1
487 2 1 1 -1
487 2 488 488 1
488 2 1 1 -1
488 2 489 489 1
489 2 1 1 -1
489 2 490 490 1
490 2 1 1 -1
490 2 491 491 1
491 2 1 1 -1
491 2 492 492 1
492 2 1 1 -1
492 2 493 493 1
493 2 1 1 -1
493 2 494 494 1
494 2 1 1 -1
494 2 495 495 1
495 2 1 1 -1
495 2 496 496 1
496 2 1 1 -1
496 2 497 497 1
497 2 1 1 -1
497 2 498 498 1
498 2 1 1 -1
498 2 499 499 1
499 2 1 1 -1
499 2 500 500 1
500 2 1 1 -1
500 2 501 501 1
501 2 1 1 -1
501 2 502 502 1
502 2 1 1 -1
502 2 503 503 1
503 2 1 1 -1
503 2 504 504 1
504 2 1 1 -1
504 2 505 505 1
505 2 1 1 -1
505 2 506 506 1
506 2 1 1 -1
506 2 507 507 1
507 2 1 1 -1
507 2 508 508 1
508 2 1 1 -1
508 2 509 509 1
509 2 1 1 -1
509 2 510 510 1
510 2 1 1 -1
510 2 511 511 1
511 2 1 1 -1
511 2 512 512 1
512 2 1 1 -1
512 2 513 513 1
513 2 1 1 -1
513 2 514 514 1
514 2 1 1 -1
514 2 515 515 1
515 2 1 1 -1
515 2 516 516 1
516 2 1 1 -1
516 2 517 517 1
517 2 1 1 -1
517 2 518 518 1
518 2 1 1 -1
518 2 519 519 1
519 2 1 1 -1
519 2 520 520 1
520 2 1 1 -1
520 2 521 521 1
521 2 1 1 -1
521 2 522 522 1
522 2 1 1 -1
522 2 523 523 1
523 2 1 1 -1
523 2 524 524 1
524 2 1 1 -1
524 2 525 525 1
525 2 1 1 -1
525 2 526 526 1
526 2 1 1 -1
526 2 527 527 1
527 2 1 1 -1
527 2 528 528 1
528 2 1 1 -1
528 2 529 529 1
529 2 1 1 -1
529 2 530 530 1
530 2 1 1 -1
530 2 531 531 1
531 2 1 1 -1
531 2 532 532 1
532 2 1 1 -1
532 2 533 533 1
533 2 1 1 -1
533 2 534 534 1
534 2 1 1 -1
534 2 535 535 1
535 2 1 1 -1
535 2 536 536 1
536 2 1 1 -1
536 2 537 537 1
537 2 1 1 -1
537 2 538 538 1
538 2 1 1 -1
538 2 539 539 1
539 2 1 1 -1
539 2 540 540 1
540 2 1 1 -1
540 2 541 541 1
541 2 1 1 -1
541 2 542 542 1
542 2 1 1 -1
542 2 543 543 1
543 2 1 1 -1
543 2 544 544 1
544 2 1 1 -1
544 2 545 545 1
545 2 1 1 -1
545 2 546 546 1
546 2 1 1 -1
546 2 547 547 1
547 2 1 1 -1
547 2 548 548 1
548 2 1 1 -1
548 2 549 549 1
549 2 1 1 -1
549 2 550 550 1
550 2 1 1 -1
550 2 551 551 1
551 2 1 1 -1
551 2 552 552 1
552 2 1 1 -1
552 2 553 553 1
553 2 1 1 -1
553 2 554 554 1
554 2 1 1 -1
554 2 555 555 1
555 2 1 1 -1
555 2 556 556 1
556 2 1 1 -1
556 2 557 557 1
557 2 1 1 -1
557 2 558 558 1
558 2 1 1 -1
558 2 559 559 1
559 2 1 1 -1
559 2 560 560 1
560 2 1 1 -1
560 2 561 561 1
561 2 1 1 -1
561 2 562 562 1
562 2 1 1 -1
562 2 563 563 1
563 2 1 1 -1
563 2 564 564 1
564 2 1 1 -1
564 2 565 565 1
565 2 1 1 -1
565 2 566 566 1
566 2 1 1 -1
566 2 567 567 1
567 2 1 1 -1
567 2 568 568 1
568 2 1 1 -1
568 2 569 569 1
569 2 1 1 -1
569 2 570 570 1
570 2 1 1 -1
570 2 571 571 1
571 2 1 1 -1
571 2 572 572 1
572 2 1 1 -1
572 2 573 573 1
573 2 1 1 -1
573 2 574 574 1
574 2 1 1 -1
574 2 575 575 1
575 2 1 1 -1
575 2 576 576 1
576 2 1 1 -1
576 2 577 577 1
577 2 1 1 -1
577 2 578 578 1
578 2 1 1 -1
578 2 579 579 1
579 2 1 1 -1
579 2 580 580 1
580 2 1 1 -1
580 2 581 581 1
581 2 1 1 -1
581 2 582 582 1
582 2 1 1 -1
582 2 583 583 1
583 2 1 1 -1
583 2 584 584 1
584 2 1 1 -1
584 2 585 585 1
585 2 1 1 -1
585 2 586 586 1
586 2 1 1 -1
586 2 587 587 1
587 2 1 1 -1
587 2 588 588 1
588 2 1 1 -1
588 2 589 589 1
589 2 1 1 -1
589 2 590 590 1
590 2 1 1 -1
590 2 591 591 1
591 2 1 1 -1
591 2 592 592 1
592 2 1 1 -1
592 2 593 593 1
593 2 1 1 -1
593 2 594 594 1
594 2 1 1 -1
594 2 595 595 1
595 2 1 1 -1
595 2 596 596 1
596 2 1 1 -1
596 2 597 597 1
597 2 1 1 -1
597 2 598 598 1
598 2 1 1 -1
598 2 599 599 1
599 2 1 1 -1
599 2 600 600 1
600 2 1 1 -1
600 2 601 601 1
601 2 1 1 -1
601 2 602 602 1
602 2 1 1 -1
602 2 603 603 1
603 2 1 1 -1
603 2 604 604 1
604 2 1 1 -1
604 2 605 605 1
605 2 1 1 -1
605 2 606 606 1
606 2 1 1 -1
606 2 607 607 1
607 2 1 1 -1
607 2 608 608 1
608 2 1 1 -1
608 2 609 609 1
609 2 1 1 -1
609 2 610 610 1
610 2 1 1 -1
610 2 611 611 1
611 2 1 1 -1
611 2 612 612 1
612 2 1 1 -1
612 2 613 613 1
613 2 1 1 -1
613 2 614 614 1
614 2 1 1 -1
614 2 615 615 1
615 2 1 1 -1
615 2 616 616 1
616 2 1 1 -1
616 2 617 617 1
617 2 1 1 -1
617 2 618 618 1
618 2 1 1 -1
618 2 619 619 1
619 2 1 1 -1
619 2 620 620 1
620 2 1 1 -1
620 2 621 621 1
621 2 1 1 -1
621 2 622 622 1
622 2 1 1 -1
622 2 623 623 1
623 2 1 1 -1
623 2 624 624 1
624 2 1 1 -1
624 2 625 625 1
625 2 1 1 -1
625 2 626 626 1
626 2 1 1 -1
626 2 627 627 1
627 2 1 1 -1
627 2 628 628 1
628 2 1 1 -1
628 2 629 629 1
629 2 1 1 -1
629 2 630 630 1
630 2 1 1 -1
630 2 631 631 1
631 2 1 1 -1
631 2 632 632 1
632 2 1 1 -1
632 2 633 633 1
633 2 1 1 -1
633 2 634 634 1
634 2 1 1 -1
634 2 635 635 1
635 2 1 1 -1
635 2 636 636 1
636 2 1 1 -1
636 2 637 637 1
637 2 1 1 -1
637 2 638 638 1
638 2 1 1 -1
638 2 639 639 1
639 2 1 1 -1
639 2 640 640 1
640 2 1 1 -1
640 2 641 641 1
641 2 1 1 -1
641 2 642 642 1
642 2 1 1 -1
642 2 643 643 1
643 2 1 1 -1
643 2 644 644 1
644 2 1 1 -1
644 2 645 645 1
645 2 1 1 -1
645 2 646 646 1
646 2 1 1 -1
646 2 647 647 1
647 2 1 1 -1
647 2 648 648 1
648 2 1 1 -1
648 2 649 649 1
649 2 1 1 -1
649 2 650 650 1
650 2 1 1 -1
650 2 651 651 1
651 2 1 1 -1
651 2 652 652 1
652 2 1 1 -1
652 2 653 653 1
653 2 1 1 -1
653 2 654 654 1
654 2 1 1 -1
654 2 655 655 1
655 2 1 1 -1
655 2 656 656 1
656 2 1 1 -1
656 2 657 657 1
657 2 1 1 -1
657 2 658 658 1
658 2 1 1 -1
658 2 659 659 1
659 2 1 1 -1
659 2 660 660 1
660 2 1 1 -1
660 2 661 661 1
661 2 1 1 -1
661 2 662 662 1
662 2 1 1 -1
662 2 663 663 1
663 2 1 1 -1
663 2 664 664 1
664 2 1 1 -1
664 2 665 665 1
665 2 1 1 -1
665 2 666 666 1
666 2 1 1 -1
666 2 667 667 1
667 2 1 1 -1
667 2 668 668 1
668 2 1 1 -1
668 2 669 669 1
669 2 1 1 -1
669 2 670 670 1
670 2 1 1 -1
670 2 671 671 1
671 2 1 1 -1
671 2 672 672 1
672 2 1 1 -1
672 2 673 673 1
673 2 1 1 -1
673 2 674 674 1
674 2 1 1 -1
674 2 675 675 1
675 2 1 1 -1
675 2 676 676 1
676 2 1 1 -1
676 2 677 677 1
677 2 1 1 -1
677 2 678 678 1
678 2 1 1 -1
678 2 679 679 1
679 2 1 1 -1
679 2 680 680 1
680 2 1 1 -1
680 2 681 681 1
681 2 1 1 -1
681 2 682 682 1
682 2 1 1 -1
682 2 683 683 1
683 2 1 1 -1
683 2 684 684 1
684 2 1 1 -1
684 2 685 685 1
685 2 1 1 -1
685 2 686 686 1
686 2 1 1 -1
686 2 687 687 1
687 2 1 1 -1
687 2 688 688 1
688 2 1 1 -1
688 2 689 689 1
689 2 1 1 -1
689 2 690 690 1
690 2 1 1 -1
690 2 691 691 1
691 2 1 1 -1
691 2 692 692 1
692 2 1 1 -1
692 2 693 693 1
693 2 1 1 -1
693 2 694 694 1
694 2 1 1 -1
694 2 695 695 1
695 2 1 1 -1
695 2 696 696 1
696 2 1 1 -1
696 2 697 697 1
697 2 1 1 -1
697 2 698 698 1
698 2 1 1 -1
698 2 699 699 1
699 2 1 1 -1
699 2 700 700 1
700 2 1 1 -1
700 2 701 701 1
701 2 1 1 -1
701 2 702 702 1
702 2 1 1 -1
702 2 703 703 1
703 2 1 1 -1
703 2 704 704 1
704 2 1 1 -1
704 2 705 705 1
705 2 1 1 -1
705 2 706 706 1
706 2 1 1 -1
706 2 707 707 1
707 2 1 1 -1
707 2 708 708 1
708 2 1 1 -1
708 2 709 709 1
709 2 1 1 -1
709 2 710 710 1
710 2 1 1 -1
710 2 711 711 1
711 2 1 1 -1
711 2 712 712 1
712 2 1 1 -1
712 2 713 713 1
713 2 1 1 -1
713 2 714 714 1
714 2 1 1 -1
714 2 715 715 1
715 2 1 1 -1
715 2 716 716 1
716 2 1 1 -1
716 2 717 717 1
717 2 1 1 -1
717 2 718 718 1
718 2 1 1 -1
718 2 719 719 1
719 2 1 1 -1
719 2 720 720 1
720 2 1 1 -1
720 2 721 721 1
721 2 1 1 -1
721 2 722 722 1
722 2 1 1 -1
722 2 723 723 1
723 2 1 1 -1
723 2 724 724 1
724 2 1 1 -1
724 2 725 725 1
725 2 1 1 -1
725 2 726 726 1
726 2 1 1 -1
726 2 727 727 1
727 2 1 1 -1
727 2 728 728 1
728 2 1 1 -1
728 2 729 729 1
729 2 1 1 -1
729 2 730 730 1
730 2 1 1 -1
730 2 731 731 1
731 2 1 1 -1
731 2 732 732 1
732 2 1 1 -1
732 2 733 733 1
733 2 1 1 -1
733 2 734 734 1
734 2 1 1 -1
734 2 735 735 1
735 2 1 1 -1
735 2 736 736 1
736 2 1 1 -1
736 2 737 737 1
737 2 1 1 -1
737 2 738 738 1
738 2 1 1 -1
738 2 739 739 1
739 2 1 1 -1
739 2 740 740 1
740 2 1 1 -1
740 2 741 741 1
741 2 1 1 -1
741 2 742 742 1
742 2 1 1 -1
742 2 743 743 1
743 2 1 1 -1
743 2 744 744 1
744 2 1 1 -1
744 2 745 745 1
745 2 1 1 -1
745 2 746 746 1
746 2 1 1 -1
746 2 747 747 1
747 2 1 1 -1
747 2 748 748 1
748 2 1 1 -1
748 2 749 749 1
749 2 1 1 -1
749 2 750 750 1
750 2 1 1 -1
750 2 751 751 1
751 2 1 1 -1
751 2 752 752 1
752 2 1 1 -1
752 2 753 753 1
753 2 1 1 -1
753 2 754 754 1
754 2 1 1 -1
754 2 755 755 1
755 2 1 1 -1
755 2 756 756 1
756 2 1 1 -1
756 2 757 757 1
757 2 1 1 -1
757 2 758 758 1
758 2 1 1 -1
758 2 759 759 1
759 2 1 1 -1
759 2 760 760 1
760 2 1 1 -1
760 2 761 761 1
761 2 1 1 -1
761 2 762 762 1
762 2 1 1 -1
762 2 763 763 1
763 2 1 1 -1
763 2 764 764 1
764 2 1 1 -1
764 2 765 765 1
765 2 1 1 -1
765 2 766 766 1
766 2 1 1 -1
766 2 767 767 1
767 2 1 1 -1
767 2 768 768 1
768 2 1 1 -1
768 2 769 769 1
769 2 1 1 -1
769 2 770 770 1
770 2 1 1 -1
770 2 771 771 1
771 2 1 1 -1
771 2 772 772 1
772 2 1 1 -1
772 2 773 773 1
773 2 1 1 -1
773 2 774 774 1
774 2 1 1 -1
774 2 775 775 1
775 2 1 1 -1
775 2 776 776 1
776 2 1 1 -1
776 2 777 777 1
777 2 1 1 -1
777 2 778 778 1
778 2 1 1 -1
778 2 779 779 1
779 2 1 1 -1
779 2 780 780 1
780 2 1 1 -1
780 2 781 781 1
781 2 1 1 -1
781 2 782 782 1
782 2 1 1 -1
782 2 783 783 1
783 2 1 1 -1
783 2 784 784 1
784 2 1 1 -1
784 2 785 785 1
785 2 1 1 -1
785 2 786 786 1
786 2 1 1 -1
786 2 787 787 1
787 2 1 1 -1
787 2 788 788 1
788 2 1 1 -1
788 2 789 789 1
789 2 1 1 -1
789 2 790 790 1
790 2 1 1 -1
790 2 791 791 1
791 2 1 1 -1
791 2 792 792 1
792 2 1 1 -1
792 2 793 793 1
793 2 1 1 -1
793 2 794 794 1
794 2 1 1 -1
794 2 795 795 1
795 2 1 1 -1
795 2 796 796 1
796 2 1 1 -1
796 2 797 797 1
797 2 1 1 -1
797 2 798 798 1
798 2 1 1 -1
798 2 799 799 1
799 2 1 1 -1
799 2 800 800 1
800 2 1 1 -1
800 2 801 801 1
801 2 1 1 -1
801 2 802 802 1
802 2 1 1 -1
802 2 803 803 1
803 2 1 1 -1
803 2 804 804 1
804 2 1 1 -1
804 2 805 805 1
805 2 1 1 -1
805 2 806 806 1
806 2 1 1 -1
806 2 807 807 1
807 2 1 1 -1
807 2 808 808 1
808 2 1 1 -1
808 2 809 809 1
809 2 1 1 -1
809 2 810 810 1
810 2 1 1 -1
810 2 811 811 1
811 2 1 1 -1
811 2 812 812 1
812 2 1 1 -1
812 2 813 813 1
813 2 1 1 -1
813 2 814 814 1
814 2 1 1 -1
814 2 815 815 1
815 2 1 1 -1
815 2 816 816 1
816 2 1 1 -1
816 2 817 817 1
817 2 1 1 -1
817 2 818 818 1
818 2 1 1 -1
818 2 819 819 1
819 2 1 1 -1
819 2 820 820 1
820 2 1 1 -1
820 2 821 821 1
821 2 1 1 -1
821 2 822 822 1
822 2 1 1 -1
822 2 823 823 1
823 2 1 1 -1
823 2 824 824 1
824 2 1 1 -1
824 2 825 825 1
825 2 1 1 -1
825 2 826 826 1
826 2 1 1 -1
826 2 827 827 1
827 2 1 1 -1
827 2 828 828 1
828 2 1 1 -1
828 2 829 829 1
829 2 1 1 -1
829 2 830 830 1
830 2 1 1 -1
830 2 831 831 1
831 2 1 1 -1
831 2 832 832 1
832 2 1 1 -1
832 2 833 833 1
833 2 1 1 -1
833 2 834 834 1
834 2 1 1 -1
834 2 835 835 1
835 2 1 1 -1
835 2 836 836 1
836 2 1 1 -1
836 2 837 837 1
837 2 1 1 -1
837 2 838 838 1
838 2 1 1 -1
838 2 839 839 1
839 2 1 1 -1
839 2 840 840 1
840 2 1 1 -1
840 2 841 841 1
841 2 1 1 -1
841 2 842 842 1
842 2 1 1 -1
842 2 843 843 1
843 2 1 1 -1
843 2 844 844 1
844 2 1 1 -1
844 2 845 845 1
845 2 1 1 -1
845 2 846 846 1
846 2 1 1 -1
846 2 847 847 1
847 2 1 1 -1
847 2 848 848 1
848 2 1 1 -1
848 2 849 849 1
849 2 1 1 -1
849 2 850 850 1
850 2 1 1 -1
850 2 851 851 1
851 2 1 1 -1
851 2 852 852 1
852 2 1 1 -1
852 2 853 853 1
853 2 1 1 -1
853 2 854 854 1
854 2 1 1 -1
854 2 855 855 1
855 2 1 1 -1
855 2 856 856 1
856 2 1 1 -1
856 2 857 857 1
857 2 1 1 -1
857 2 858 858 1
858 2 1 1 -1
858 2 859 859 1
859 2 1 1 -1
859 2 860 860 1
860 2 1 1 -1
860 2 861 861 1
861 2 1 1 -1
861 2 862 862 1
862 2 1 1 -1
862 2 863 863 1
863 2 1 1 -1
863 2 864 864 1
864 2 1 1 -1
864 2 865 865 1
865 2 1 1 -1
865 2 866 866 1
866 2 1 1 -1
866 2 867 867 1
867 2 1 1 -1
867 2 868 868 1
868 2 1 1 -1
868 2 869 869 1
869 2 1 1 -1
869 2 870 870 1
870 2 1 1 -1
870 2 871 871 1
871 2 1 1 -1
871 2 872 872 1
872 2 1 1 -1
872 2 873 873 1
873 2 1 1 -1
873 2 874 874 1
874 2 1 1 -1
874 2 875 875 1
875 2 1 1 -1
875 2 876 876 1
876 2 1 1 -1
876 2 877 877 1
877 2 1 1 -1
877 2 878 878 1
878 2 1 1 -1
878 2 879 879 1
879 2 1 1 -1
879 2 880 880 1
880 2 1 1 -1
880 2 881 881 1
881 2 1 1 -1
881 2 882 882 1
882 2 1 1 -1
882 2 883 883 1
883 2 1 1 -1
883 2 884 884 1
884 2 1 1 -1
884 2 885 885 1
885 2 1 1 -1
885 2 886 886 1
886 2 1 1 -1
886 2 887 887 1
887 2 1 1 -1
887 2 888 888 1
888 2 1 1 -1
888 2 889 889 1
889 2 1 1 -1
889 2 890 890 1
890 2 1 1 -1
890 2 891 891 1
891 2 1 1 -1
891 2 892 892 1
892 2 1 1 -1
892 2 893 893 1
893 2 1 1 -1
893 2 894 894 1
894 2 1 1 -1
894 2 895 895 1
895 2 1 1 -1
895 2 896 896 1
896 2 1 1 -1
896 2 897 897 1
897 2 1 1 -1
897 2 898 898 1
898 2 1 1 -1
898 2 899 899 1
899 2 1 1 -1
899 2 900 900 1
900 2 1 1 -1
900 2 901 901 1
901 2 1 1 -1
901 2 902 902 1
902 2 1 1 -1
902 2 903 903 1
903 2 1 1 -1
903 2 904 904 1
904 2 1 1 -1
904 2 905 905 1
905 2 1 1 -1
905 2 906 906 1
906 2 1 1 -1
906 2 907 907 1
907 2 1 1 -1
907 2 908 908 1
908 2 1 1 -1
908 2 909 909 1
909 2 1 1 -1
909 2 910 910 1
910 2 1 1 -1
910 2 911 911 1
911 2 1 1 -1
911 2 912 912 1
912 2 1 1 -1
912 2 913 913 1
913 2 1 1 -1
913 2 914 914 1
914 2 1 1 -1
914 2 915 915 1
915 2 1 1 -1
915 2 916 916 1
916 2 1 1 -1
916 2 917 917 1
917 2 1 1 -1
917 2 918 918 1
918 2 1 1 -1
918 2 919 919 1
919 2 1 1 -1
919 2 920 920 1
920 2 1 1 -1
920 2 921 921 1
921 2 1 1 -1
921 2 922 922 1
922 2 1 1 -1
922 2 923 923 1
923 2 1 1 -1
923 2 924 924 1
924 2 1 1 -1
924 2 925 925 1
925 2 1 1 -1
925 2 926 926 1
926 2 1 1 -1
926 2 927 927 1
927 2 1 1 -1
927 2 928 928 1
928 2 1 1 -1
928 2 929 929 1
929 2 1 1 -1
929 2 930 930 1
930 2 1 1 -1
930 2 931 931 1
931 2 1 1 -1
931 2 932 932 1
932 2 1 1 -1
932 2 933 933 1
933 2 1 1 -1
933 2 934 934 1
934 2 1 1 -1
934 2 935 935 1
935 2 1 1 -1
935 2 936 936 1
936 2 1 1 -1
936 2 937 937 1
937 2 1 1 -1
937 2 938 938 1
938 2 1 1 -1
938 2 939 939 1
939 2 1 1 -1
939 2 940 940 1
940 2 1 1 -1
940 2 941 941 1
941 2 1 1 -1
941 2 942 942 1
942 2 1 1 -1
942 2 943 943 1
943 2 1 1 -1
943 2 944 944 1
944 2 1 1 -1
944 2 945 945 1
945 2 1 1 -1
945 2 946 946 1
946 2 1 1 -1
946 2 947 947 1
947 2 1 1 -1
947 2 948 948 1
948 2 1 1 -1
948 2 949 949 1
949 2 1 1 -1
949 2 950 950 1
950 2 1 1 -1
950 2 951 951 1
951 2 1 1 -1
951 2 952 952 1
952 2 1 1 -1
952 2 953 953 1
953 2 1 1 -1
953 2 954 954 1
954 2 1 1 -1
954 2 955 955 1
955 2 1 1 -1
955 2 956 956 1
956 2 1 1 -1
956 2 957 957 1
957 2 1 1 -1
957 2 958 958 1
958 2 1 1 -1
958 2 959 959 1
959 2 1 1 -1
959 2 960 960 1
960 2 1 1 -1
960 2 961 961 1
961 2 1 1 -1
961 2 962 962 1
962 2 1 1 -1
962 2 963 963 1
963 2 1 1 -1
963 2 964 964 1
964 2 1 1 -1
964 2 965 965 1
965 2 1 1 -1
965 2 966 966 1
966 2 1 1 -1
966 2 967 967 1
967 2 1 1 -1
967 2 968 968 1
968 2 1 1 -1
968 2 969 969 1
969 2 1 1 -1
969 2 970 970 1
970 2 1 1 -1
970 2 971 971 1
971 2 1 1 -1
971 2 972 972 1
972 2 1 1 -1
972 2 973 973 1
973 2 1 1 -1
973 2 974 974 1
974 2 1 1 -1
974 2 975 975 1
975 2 1 1 -1
975 2 976 976 1
976 2 1 1 -1
976 2 977 977 1
977 2 1 1 -1
977 2 978 978 1
978 2 1 1 -1
978 2 979 979 1
979 2 1 1 -1
979 2 980 980 1
980 2 1 1 -1
980 2 981 981 1
981 2 1 1 -1
981 2 982 982 1
982 2 1 1 -1
982 2 983 983 1
983 2 1 1 -1
983 2 984 984 1
984 2 1 1 -1
984 2 985 985 1
985 2 1 1 -1
985 2 986 986 1
986 2 1 1 -1
986 2 987 987 1
987 2 1 1 -1
987 2 988 988 1
988 2 1 1 -1
988 2 989 989 1
989 2 1 1 -1
989 2 990 990 1
990 2 1 1 -1
990 2 991 991 1
991 2 1 1 -1
991 2 992 992 1
992 2 1 1 -1
992 2 993 993 1
993 2 1 1 -1
993 2 994 994 1
994 2 1 1 -1
994 2 995 995 1
995 2 1 1 -1
995 2 996 996 1
996 2 1 1 -1
996 2 997 997 1
997 2 1 1 -1
997 2 998 998 1
998 2 1 1 -1
998 2 999 999 1
999 2 1 1 -1
999 2 1000 1000 1
1000 2 1 1 -1
1000 2 1001 1001 1
1001 2 1 1 -1
1001 2 1002 1002 1
1002 2 1 1 -1
1002 2 1003 1003 1
1003 2 1 1 -1
1003 2 1004 1004 1
1004 2 1 1 -1
1004 2 1005 1005 1
1005 2 1 1 -1
1005 2 1006 1006 1
1006 2 1 1 -1
1006 2 1007 1007 1
1007 2 1 1 -1
1007 2 1008 1008 1
1008 2 1 1 -1
1008 2 1009 1009 1
1009 2 1 1 -1
1009 2 1010 1010 1
1010 2 1 1 -1
1010 2 1011 1011 1
1011 2 1 1 -1
1011 2 1012 1012 1
1012 2 1 1 -1
1012 2 1013 1013 1
1013 2 1 1 -1
1013 2 1014 1014 1
1014 2 1 1 -1
1014 2 1015 1015 1
1015 2 1 1 -1
1015 2 1016 1016 1
1016 2 1 1 -1
1016 2 1017 1017 1
1017 2 1 1 -1
1017 2 1018 1018 1
1018 2 1 1 -1
1018 2 1019 1019 1
1019 2 1 1 -1
1019 2 1020 1020 1
1020 2 1 1 -1
1020 2 1021 1021 1
1021 2 1 1 -1
1021 2 1022 1022 1
1022 2 1 1 -1
1022 2 1023 1023 1
1023 2 1 1 -1
1023 2 1024 1024 1
1024 2 1 1 -1
1024 2 1025 1025 1
1025 2 1 1 -1
1025 2 1026 1026 1
1026 2 1 1 -1
1026 2 1027 1027 1
1027 2 1 1 -1
1027 2 1028 1028 1
1028 2 1 1 -1
1028 2 1029 1029 1
1029 2 1 1 -1
1029 2 1030 1030 1
1030 2 1 1 -1
1030 2 1031 1031 1
1031 2 1 1 -1
1031 2 1032 1032 1
1032 2 1 1 -1
1032 2 1033 1033 1
1033 2 1 1 -1
1033 2 1034 1034 1
1034 2 1 1 -1
1034 2 1035 1035 1
1035 2 1 1 -1
1035 2 1036 1036 1
1036 2 1 1 -1
1036 2 1037 1037 1
1037 2 1 1 -1
1037 2 1038 1038 1
1038 2 1 1 -1
1038 2 1039 1039 1
1039 2 1 1 -1
1039 2 1040 1040 1
1040 2 1 1 -1
1040 2 1041 1041 1
1041 2 1 1 -1
1041 2 1042 1042 1
1042 2 1 1 -1
1042 2 1043 1043 1
1043 2 1 1 -1
1043 2 1044 1044 1
1044 2 1 1 -1
1044 2 1045 1045 1
1 1 1 1 140
2 1 1 2 20
2 1 1 1 60
3 1 1 2 24
3 1 1 1 24
4 1 1 1 6
4 1 1 2 18
4 1 1 3 3
4 1 1 4 1
5 1 1 2 8
5 1 1 3 12
6 1 1 3 30
7 1 1 3 60
7 1 4 4 20
8 1 1 2 36
9 1 1 2 12
9 1 1 1 24
9 1 2 2 12
10 1 1 2 12
10 1 1 1 12
10 1 2 2 12
11 1 1 2 15
11 1 2 2 12
11 1 1 5 2
12 1 1 2 10
12 1 2 2 8
12 1 1 1 8
13 1 1 2 6
13 1 2 2 8
13 1 1 1 4
13 1 1 3 2
13 1 1 4 1
14 1 2 2 8
14 1 1 2 4
14 1 1 3 4
14 1 1 5 4
15 1 1 2 7
15 1 2 3 3
15 1 2 4 1
16 1 1 2 3
16 1 1 3 6
16 1 2 3 3
17 1 1 3 12
17 1 2 3 3
17 1 1 5 6
18 1 2 3 12
19 1 1 3 12
19 1 2 3 12
20 1 1 3 24
20 1 2 3 12
20 1 1 5 8
20 1 4 4 12
21 1 1 1 12
21 1 2 2 24
21 1 1 6 4
22 1 1 2 6
22 1 2 2 24
22 1 1 7 2
23 1 1 2 8
23 1 2 2 8
23 1 1 1 4
24 1 1 2 6
24 1 2 2 8
24 1 1 5 2
25 1 1 2 2
25 1 2 2 8
25 1 1 1 4
25 1 1 3 1
25 1 1 6 3
25 1 1 4 1
26 1 2 2 8
26 1 1 2 2
26 1 1 3 1
26 1 1 7 2
26 1 1 5 2
27 1 1 2 4
27 1 1 1 2
27 1 2 2 8
28 1 1 1 2
28 1 2 2 8
28 1 1 3 4
28 1 1 4 2
29 1 1 2 4
29 1 2 2 4
29 1 2 3 2
29 1 2 4 1
30 1 1 2 1
30 1 2 2 4
30 1 1 3 2
30 1 2 3 2
30 1 1 5 3
31 1 1 2 2
31 1 1 3 2
31 1 2 3 4
31 1 1 6 3
32 1 1 3 4
32 1 2 3 4
32 1 1 7 2
32 1 1 5 4
34 1 1 3 8
34 1 1 4 1
34 1 3 4 1
35 1 2 3 6
36 1 1 3 6
36 1 2 3 6
36 1 1 5 4
36 1 4 5 1
37 1 1 3 3
37 1 2 3 12
37 1 1 6 3
37 1 4 6 1
38 1 1 3 9
38 1 2 3 12
38 1 1 7 2
38 1 1 5 6
38 1 4 4 6
39 1 1 1 4
39 1 1 6 6
39 1 1 4 2
40 1 1 2 2
40 1 1 7 6
41 1 1 2 2
41 1 2 2 4
41 1 2 3 2
41 1 1 6 2
41 1 2 4 2
42 1 2 2 4
42 1 2 3 2
42 1 1 7 2
42 1 1 5 4
43 1 1 2 1
43 1 2 3 3
43 1 1 6 6
43 1 2 4 1
44 1 2 3 3
44 1 1 7 6
44 1 1 5 3
45 1 3 3 2
46 1 1 3 4
46 1 1 5 4
46 1 3 3 2
46 1 3 4 2
47 1 2 3 2
47 1 1 6 2
47 1 3 3 4
48 1 2 3 2
48 1 1 3 2
48 1 1 7 2
48 1 1 5 6
48 1 3 3 4
48 1 4 5 2
48 1 3 4 1
49 1 2 3 6
49 1 1 6 6
49 1 3 3 6
49 1 4 6 3
50 1 2 3 6
50 1 1 3 2
50 1 1 7 6
50 1 3 3 6
50 1 3 4 1
50 1 4 4 2
50 1 1 5 6
51 1 1 6 12
52 1 1 7 12
53 1 1 6 6
53 1 3 3 12
54 1 1 7 6
54 1 1 5 6
54 1 3 3 12
54 1 4 5 6
55 1 1 6 12
55 1 3 3 24
55 1 4 6 6
56 1 1 7 12
56 1 3 3 24
56 1 1 5 4
56 1 4 5 4
57 1 1 6 20
57 1 3 3 60
57 1 4 6 20
58 1 1 7 20
58 1 3 3 60
59 1 2 2 36
60 1 1 2 12
60 1 2 2 12
61 1 1 2 6
61 1 2 2 12
61 1 1 5 2
62 1 1 2 2
62 1 2 2 12
62 1 1 7 1
63 1 2 2 12
64 1 1 2 3
64 1 2 2 12
65 1 1 2 1
65 1 2 2 8
65 1 2 3 2
65 1 1 5 2
65 1 2 4 1
66 1 2 2 4
66 1 2 3 4
66 1 1 7 1
67 1 2 3 6
69 1 2 3 6
69 1 1 5 2
70 1 2 3 12
70 1 1 7 1
70 1 4 7 1
71 1 2 3 18
72 1 2 2 16
72 1 1 5 8
73 1 1 1 8
73 1 2 2 12
74 1 1 2 2
74 1 2 2 8
74 1 1 1 4
75 1 1 2 2
75 1 2 2 4
75 1 1 1 2
75 1 1 3 1
75 1 1 4 1
76 1 1 2 4
76 1 2 2 6
76 1 2 5 2
77 1 2 2 2
77 1 1 2 2
77 1 1 3 2
77 1 1 5 2
77 1 2 5 2
78 1 1 3 4
78 1 1 5 8
78 1 2 5 4
80 1 2 3 2
80 1 2 4 1
81 1 1 3 2
81 1 2 3 4
82 1 2 3 4
82 1 2 5 4
83 1 1 3 4
83 1 2 3 6
83 1 1 5 2
83 1 2 5 4
84 1 1 3 8
84 1 2 3 8
84 1 1 5 8
84 1 2 5 8
84 1 4 4 8
85 1 1 2 10
86 1 1 2 4
86 1 2 2 4
86 1 1 5 2
86 1 1 6 2
87 1 2 2 8
87 1 1 7 2
87 1 1 5 2
88 1 1 2 3
89 1 1 2 2
89 1 2 2 8
89 1 1 1 2
90 1 1 1 2
90 1 2 2 4
90 1 1 3 2
90 1 1 6 2
90 1 1 4 2
91 1 1 2 2
91 1 2 2 6
91 1 1 5 1
91 1 2 5 1
92 1 1 2 1
92 1 2 2 2
92 1 1 3 1
92 1 1 7 1
92 1 2 5 1
93 1 1 2 3
93 1 2 2 4
93 1 2 3 1
93 1 2 4 1
94 1 1 2 1
94 1 2 2 2
94 1 1 3 1
94 1 2 3 1
94 1 1 5 2
94 1 1 6 2
94 1 2 5 1
95 1 1 3 2
95 1 2 3 1
95 1 1 7 2
95 1 1 5 2
95 1 2 5 2
97 1 2 3 2
97 1 1 3 1
97 1 1 4 1
97 1 2 4 1
98 1 2 3 4
100 1 1 3 3
100 1 2 3 2
100 1 1 6 2
100 1 1 4 1
100 1 3 4 1
101 1 2 3 2
101 1 1 5 1
101 1 2 5 2
102 1 1 3 2
102 1 2 3 4
102 1 1 7 1
102 1 4 5 1
102 1 2 5 2
103 1 2 3 2
104 1 1 3 2
104 1 2 3 4
104 1 1 5 2
104 1 1 6 2
104 1 4 6 1
104 1 4 5 1
104 1 2 5 2
105 1 1 3 4
105 1 2 3 6
105 1 1 7 2
105 1 1 5 2
105 1 2 5 4
105 1 4 4 4
106 1 1 2 2
106 1 1 6 2
107 1 2 2 4
107 1 1 7 2
108 1 2 2 8
109 1 2 2 4
110 1 1 2 2
110 1 2 2 8
110 1 2 5 2
111 1 2 2 6
111 1 1 5 4
111 1 2 5 3
112 1 1 2 1
112 1 2 2 4
112 1 2 3 1
112 1 1 6 1
112 1 1 5 1
112 1 2 5 1
112 1 2 4 1
113 1 2 2 2
113 1 2 3 1
113 1 1 7 2
113 1 1 5 1
113 1 2 5 2
114 1 2 2 2
114 1 2 3 2
114 1 1 6 2
115 1 2 3 2
115 1 1 7 2
115 1 2 5 1
117 1 2 3 2
117 1 1 3 2
117 1 1 5 2
117 1 2 4 1
118 1 1 5 1
118 1 3 5 1
119 1 2 3 2
119 1 1 3 1
119 1 1 7 1
119 1 3 5 1
119 1 3 4 1
120 1 3 5 2
121 1 2 3 2
121 1 3 5 2
121 1 4 5 2
123 1 2 3 2
123 1 1 5 4
123 1 2 5 2
124 1 2 3 2
124 1 1 6 1
124 1 1 5 1
124 1 3 5 1
125 1 2 3 4
125 1 1 7 2
125 1 1 5 1
125 1 4 7 1
125 1 3 5 1
125 1 4 5 1
125 1 2 5 2
126 1 2 3 4
126 1 1 6 2
126 1 4 7 1
126 1 3 5 2
126 1 4 6 2
127 1 2 3 6
127 1 1 7 2
127 1 3 5 2
127 1 2 5 2
128 1 1 1 4
128 1 2 2 8
128 1 2 6 4
129 1 1 2 2
129 1 2 2 8
129 1 2 7 2
130 1 1 2 1
130 1 1 1 2
130 1 2 2 4
130 1 2 6 3
130 1 1 4 1
131 1 1 2 1
131 1 2 2 4
131 1 1 5 2
131 1 2 7 2
132 1 1 2 2
132 1 2 6 3
132 1 2 5 4
133 1 1 5 6
133 1 2 7 2
133 1 2 5 4
135 1 2 5 2
136 1 2 3 1
136 1 2 4 1
137 1 1 3 1
137 1 2 3 1
137 1 1 5 1
137 1 2 5 2
138 1 2 3 2
138 1 2 5 2
139 1 1 3 2
139 1 2 3 2
139 1 1 5 4
139 1 2 5 4
140 1 2 3 1
140 1 2 6 3
140 1 2 4 1
141 1 2 3 1
141 1 2 7 2
141 1 2 5 2
142 1 2 3 3
142 1 2 6 3
143 1 1 3 1
143 1 2 3 3
143 1 1 5 2
143 1 2 7 2
143 1 2 5 2
144 1 2 3 5
144 1 2 6 3
144 1 2 5 4
145 1 1 3 2
145 1 2 3 5
145 1 1 5 6
145 1 2 7 2
145 1 2 5 6
145 1 4 4 4
146 1 1 1 2
146 1 1 6 2
146 1 2 6 2
146 1 1 3 1
146 1 1 4 3
147 1 1 2 1
147 1 1 7 2
147 1 2 7 2
148 1 1 2 2
148 1 2 2 4
148 1 2 6 2
148 1 2 4 2
149 1 2 2 4
149 1 1 5 4
149 1 2 7 2
149 1 1 6 2
150 1 1 2 1
150 1 1 6 2
150 1 2 6 2
150 1 1 5 1
150 1 2 5 2
150 1 2 4 1
151 1 1 7 3
151 1 1 5 2
151 1 2 7 2
151 1 2 5 2
152 1 2 3 2
152 1 1 6 1
152 1 1 3 1
152 1 1 4 1
152 1 2 4 2
153 1 2 3 2
153 1 1 7 1
153 1 2 5 2
154 1 3 3 2
155 1 1 3 2
155 1 1 5 2
155 1 1 6 2
155 1 2 5 2
155 1 3 3 2
155 1 3 4 2
156 1 2 3 1
156 1 1 6 1
156 1 1 5 1
156 1 2 5 1
156 1 3 3 2
156 1 3 5 1
157 1 1 3 1
157 1 2 3 1
157 1 1 7 2
157 1 1 5 1
157 1 2 5 3
157 1 3 3 2
157 1 4 5 1
157 1 3 4 1
157 1 3 5 1
158 1 2 6 2
158 1 2 4 1
159 1 1 5 2
159 1 2 7 2
159 1 2 5 2
160 1 2 3 2
160 1 1 6 2
160 1 2 6 2
160 1 1 3 1
160 1 1 4 1
160 1 2 4 1
160 1 3 4 1
161 1 2 3 2
161 1 1 7 2
161 1 2 7 2
161 1 4 5 1
161 1 2 5 2
162 1 2 6 2
162 1 3 3 4
163 1 1 3 1
163 1 1 5 4
163 1 2 7 2
163 1 3 3 4
163 1 1 6 2
163 1 4 6 1
163 1 4 5 2
163 1 3 4 1
163 1 2 5 2
164 1 2 3 2
164 1 1 6 2
164 1 2 6 2
164 1 3 3 4
164 1 1 5 1
164 1 4 5 1
164 1 2 5 2
164 1 4 6 2
164 1 3 5 1
165 1 1 3 1
165 1 2 3 2
165 1 1 7 3
165 1 1 5 2
165 1 2 7 2
165 1 3 3 4
165 1 2 5 4
165 1 3 4 1
165 1 4 4 2
165 1 3 5 1
166 1 1 6 4
166 1 2 6 2
167 1 1 7 4
167 1 2 7 2
168 1 1 6 2
168 1 3 3 4
168 1 3 5 4
169 1 1 7 2
169 1 2 5 2
169 1 3 3 4
169 1 3 5 4
169 1 4 5 4
170 1 2 6 2
171 1 1 5 6
171 1 2 7 2
171 1 2 5 2
172 1 1 6 2
172 1 2 6 2
172 1 3 3 4
172 1 1 5 1
172 1 3 5 2
173 1 1 7 3
173 1 1 5 2
173 1 2 7 2
173 1 3 3 4
173 1 4 7 1
173 1 3 5 2
173 1 4 5 3
173 1 2 5 2
174 1 1 6 4
174 1 2 6 2
174 1 3 3 8
174 1 4 7 1
174 1 3 5 6
174 1 4 6 4
175 1 1 7 4
175 1 2 7 2
175 1 3 3 8
175 1 3 5 6
175 1 2 5 2
175 1 4 5 2
176 1 2 6 6
176 1 2 4 2
177 1 2 7 6
178 1 2 6 6
179 1 1 5 3
179 1 2 7 6
180 1 2 6 6
181 1 1 5 8
181 1 2 7 6
182 1 1 6 3
182 1 2 6 6
182 1 1 3 1
182 1 1 4 1
182 1 3 4 2
183 1 1 7 3
183 1 2 7 6
183 1 4 5 2
184 1 2 6 6
184 1 3 3 12
185 1 1 5 6
185 1 2 7 6
185 1 3 3 12
185 1 1 6 2
185 1 4 6 2
185 1 4 5 6
186 1 1 6 3
186 1 2 6 6
186 1 3 3 12
186 1 1 5 1
186 1 4 5 1
186 1 4 6 3
186 1 3 5 3
187 1 1 7 4
187 1 1 5 3
187 1 2 7 6
187 1 3 3 12
187 1 4 7 1
187 1 3 5 3
187 1 4 5 3
188 1 1 6 6
188 1 2 6 6
188 1 3 3 24
188 1 4 7 2
188 1 3 5 12
188 1 4 6 12
189 1 1 7 6
189 1 2 7 6
189 1 3 3 24
189 1 3 5 12
191 1 1 2 2
191 1 2 2 2
191 1 2 6 2
192 1 1 2 1
192 1 1 3 1
192 1 1 6 1
192 1 2 6 1
193 1 1 3 2
195 1 1 4 1
195 1 3 6 1
196 1 1 3 2
196 1 1 6 2
196 1 1 4 2
196 1 3 6 2
196 1 3 4 2
197 1 3 6 2
198 1 1 3 2
198 1 1 6 1
198 1 3 6 3
198 1 4 6 1
198 1 4 5 2
199 1 1 3 4
199 1 3 6 4
199 1 4 4 4
201 1 1 2 1
201 1 2 2 6
201 1 2 7 1
202 1 2 2 4
202 1 1 5 1
202 1 2 7 1
203 1 2 2 2
203 1 1 7 1
203 1 2 7 1
204 1 1 2 1
204 1 2 3 1
204 1 2 4 1
205 1 2 3 1
206 1 2 3 1
208 1 1 5 2
209 1 1 7 2
209 1 3 4 2
210 1 3 7 1
211 1 1 5 1
211 1 3 7 1
212 1 1 7 1
212 1 3 7 1
212 1 4 7 1
212 1 4 5 2
213 1 2 3 2
213 1 3 7 2
214 1 2 3 2
214 1 3 7 2
214 1 4 7 2
214 1 4 6 1
215 1 2 3 2
215 1 3 7 2
216 1 1 1 2
216 1 2 2 12
217 1 1 2 1
217 1 2 2 8
217 1 2 5 2
218 1 2 2 4
218 1 1 5 2
218 1 2 5 4
218 1 1 6 1
219 1 1 1 2
219 1 2 2 4
219 1 2 6 4
219 1 1 4 2
220 1 1 2 1
220 1 2 2 2
220 1 2 7 1
220 1 2 5 1
220 1 2 6 2
221 1 1 5 2
221 1 2 7 2
221 1 2 5 2
222 1 1 4 1
224 1 1 3 1
226 1 2 3 2
226 1 2 4 2
227 1 2 5 1
228 1 1 3 1
228 1 2 3 2
228 1 1 5 1
228 1 2 5 1
228 1 1 6 1
228 1 2 4 1
229 1 2 3 1
229 1 2 6 2
229 1 1 4 1
229 1 2 4 1
230 1 2 3 2
230 1 2 6 2
231 1 2 3 1
231 1 2 7 1
232 1 1 3 1
232 1 2 3 2
232 1 1 5 1
232 1 2 7 1
234 1 2 3 1
234 1 2 5 2
235 1 1 3 1
235 1 2 3 2
235 1 1 5 2
235 1 2 5 4
235 1 1 6 1
235 1 4 6 1
236 1 2 3 2
236 1 2 6 4
236 1 1 4 1
236 1 3 4 1
237 1 2 3 3
237 1 2 7 1
237 1 2 5 1
237 1 2 6 2
237 1 4 5 1
238 1 1 3 1
238 1 2 3 4
238 1 1 5 2
238 1 2 7 2
238 1 2 5 2
238 1 4 4 2
239 1 1 7 3
239 1 2 5 6
240 1 1 2 1
240 1 2 2 4
240 1 2 6 2
240 1 2 4 1
241 1 2 2 2
241 1 1 5 1
241 1 2 7 1
241 1 2 5 1
241 1 1 6 1
241 1 2 6 1
242 1 1 7 2
242 1 2 7 2
242 1 2 5 2
244 1 1 5 2
244 1 2 5 2
244 1 5 5 2
245 1 2 3 2
245 1 1 7 2
245 1 2 5 2
245 1 5 5 2
246 1 2 6 1
246 1 3 5 1
247 1 2 3 1
247 1 1 3 1
247 1 1 6 1
247 1 2 6 1
247 1 3 5 1
247 1 3 4 1
248 1 1 5 1
248 1 2 7 1
248 1 3 5 1
248 1 5 5 2
249 1 2 3 1
249 1 1 7 1
249 1 2 7 1
249 1 3 5 1
249 1 4 5 1
249 1 5 5 2
251 1 2 3 1
251 1 1 5 2
251 1 2 5 2
251 1 1 6 1
251 1 5 5 2
252 1 2 3 2
252 1 1 7 3
252 1 2 5 4
252 1 4 7 1
252 1 5 5 4
253 1 2 6 2
253 1 3 5 2
254 1 2 3 1
254 1 1 5 1
254 1 2 7 1
254 1 2 5 1
254 1 1 6 1
254 1 2 6 1
254 1 4 7 1
254 1 3 5 2
254 1 4 6 1
254 1 5 5 2
254 1 4 5 1
255 1 2 3 2
255 1 1 7 2
255 1 2 7 2
255 1 2 5 2
255 1 3 5 2
255 1 5 5 4
256 1 1 1 2
256 1 2 6 4
256 1 1 4 4
257 1 1 2 1
257 1 2 7 2
257 1 2 6 2
258 1 1 2 1
258 1 2 6 2
258 1 2 4 1
259 1 1 5 1
259 1 2 7 2
260 1 2 3 2
260 1 1 4 2
260 1 2 6 2
260 1 2 4 2
261 1 2 3 2
261 1 2 6 2
262 1 2 3 1
262 1 3 5 2
263 1 1 3 1
263 1 2 3 1
263 1 3 4 1
263 1 3 5 2
264 1 2 4 1
265 1 2 5 2
265 1 5 6 1
266 1 3 3 2
266 1 2 4 1
266 1 3 6 1
267 1 1 3 1
267 1 1 5 1
267 1 2 5 2
267 1 3 3 2
267 1 1 6 2
267 1 2 4 1
267 1 3 6 1
267 1 5 6 1
267 1 3 4 2
268 1 2 6 1
268 1 1 4 1
268 1 3 6 1
268 1 2 4 1
269 1 2 7 1
269 1 2 5 1
269 1 3 6 1
269 1 5 6 1
270 1 2 6 1
270 1 3 3 2
270 1 3 6 2
270 1 3 5 1
271 1 1 3 1
271 1 1 5 1
271 1 2 7 1
271 1 2 5 1
271 1 3 3 2
271 1 1 6 1
271 1 3 6 2
271 1 4 6 1
271 1 4 5 1
271 1 5 6 1
271 1 3 4 1
271 1 3 5 1
272 1 2 3 1
272 1 2 6 3
272 1 1 4 2
272 1 3 6 2
272 1 2 4 1
272 1 3 4 2
273 1 2 3 1
273 1 2 7 2
273 1 3 6 2
273 1 4 5 2
273 1 2 6 1
273 1 5 6 1
274 1 2 3 1
274 1 2 6 2
274 1 3 3 2
274 1 3 6 3
274 1 4 5 2
274 1 4 6 1
274 1 3 5 2
275 1 1 3 1
275 1 2 3 1
275 1 1 5 1
275 1 2 7 2
275 1 3 3 2
275 1 3 6 3
275 1 5 6 1
275 1 3 4 1
275 1 4 4 2
275 1 3 5 2
276 1 1 6 1
276 1 2 6 2
277 1 1 7 1
277 1 2 7 2
278 1 3 5 4
278 1 5 5 4
279 1 3 5 4
279 1 4 5 2
279 1 5 5 4
280 1 2 5 2
281 1 1 5 3
281 1 2 5 4
282 1 1 6 1
282 1 3 3 2
282 1 1 5 2
282 1 2 5 2
283 1 1 7 3
283 1 2 5 4
283 1 3 3 2
283 1 4 5 1
283 1 3 4 1
284 1 2 6 1
284 1 3 7 1
285 1 1 5 2
285 1 2 7 1
285 1 2 5 1
285 1 3 7 1
286 1 1 6 1
286 1 2 6 1
286 1 3 3 2
286 1 1 5 1
286 1 3 7 1
286 1 5 5 2
286 1 3 5 1
287 1 1 7 2
287 1 2 7 1
287 1 2 5 1
287 1 3 3 2
287 1 3 7 1
287 1 4 7 1
287 1 4 5 2
287 1 5 5 2
287 1 3 5 1
288 1 2 6 2
288 1 3 7 2
288 1 3 5 2
289 1 1 5 1
289 1 2 7 2
289 1 3 7 2
289 1 4 7 2
289 1 3 5 2
289 1 4 5 1
290 1 1 6 1
290 1 2 6 2
290 1 3 3 2
290 1 3 7 2
290 1 4 7 2
290 1 4 6 2
290 1 3 5 4
290 1 5 5 4
291 1 1 7 1
291 1 2 7 2
291 1 3 3 2
291 1 3 7 2
291 1 3 5 4
291 1 5 5 4
291 1 4 5 1
292 1 6 6 2
293 1 2 5 4
294 1 1 5 4
294 1 2 5 8
294 1 4 4 2
295 1 3 3 8
295 1 3 6 2
295 1 6 6 2
296 1 1 5 2
296 1 2 5 4
296 1 3 3 8
296 1 1 6 2
296 1 4 6 2
296 1 3 6 1
296 1 4 5 2
296 1 3 4 1
297 1 1 7 4
297 1 2 5 8
297 1 3 3 8
297 1 3 4 2
297 1 4 4 2
298 1 2 6 2
298 1 1 4 1
298 1 2 4 2
299 1 2 7 2
300 1 2 6 2
300 1 3 5 1
300 1 5 6 1
301 1 1 5 2
301 1 2 7 2
301 1 3 5 1
303 1 2 5 4
304 1 5 6 1
305 1 1 5 3
305 1 2 5 4
305 1 1 6 1
305 1 4 6 1
306 1 2 6 2
306 1 1 4 1
306 1 3 6 1
306 1 6 6 2
306 1 3 4 1
307 1 2 7 2
307 1 2 5 2
307 1 4 5 1
307 1 3 6 1
308 1 2 6 2
308 1 4 5 1
308 1 3 7 1
309 1 1 5 3
309 1 2 7 2
309 1 2 5 2
309 1 3 7 1
310 1 1 6 2
310 1 2 6 2
310 1 1 3 1
310 1 3 5 2
310 1 5 6 2
310 1 3 4 2
311 1 1 7 2
311 1 2 7 2
311 1 3 5 2
311 1 4 5 2
312 1 1 6 2
312 1 1 5 2
312 1 5 5 4
312 1 5 6 2
313 1 1 7 4
313 1 2 5 4
313 1 4 7 2
313 1 5 5 4
314 1 2 6 2
314 1 3 3 4
314 1 3 6 2
314 1 3 5 3
314 1 6 6 2
314 1 5 6 1
315 1 1 5 2
315 1 2 7 2
315 1 2 5 2
315 1 3 3 4
315 1 1 6 1
315 1 4 7 1
315 1 3 6 2
315 1 3 5 3
315 1 4 6 2
315 1 4 5 3
316 1 1 6 2
316 1 2 6 2
316 1 3 3 4
316 1 1 5 1
316 1 4 7 1
316 1 3 7 1
316 1 3 5 3
316 1 4 5 1
316 1 4 6 2
316 1 5 5 4
316 1 5 6 1
317 1 1 7 3
317 1 2 7 2
317 1 2 5 2
317 1 3 3 4
317 1 3 7 1
317 1 3 5 3
317 1 4 7 1
317 1 4 5 1
317 1 5 5 4
318 1 2 6 4
318 1 1 4 2
318 1 3 6 4
318 1 6 6 4
318 1 3 4 4
319 1 2 7 4
319 1 3 6 4
319 1 4 5 4
320 1 2 6 4
320 1 3 3 4
320 1 3 7 2
320 1 3 6 3
320 1 4 5 2
320 1 4 6 1
320 1 6 6 2
320 1 3 5 4
321 1 1 5 2
321 1 2 7 4
321 1 3 3 4
321 1 3 7 2
321 1 3 6 3
321 1 4 7 2
321 1 3 5 4
321 1 4 5 2
322 1 1 6 2
322 1 2 6 4
322 1 3 3 8
322 1 3 7 4
322 1 4 7 4
322 1 4 6 6
322 1 3 5 8
322 1 5 5 8
323 1 1 7 2
323 1 2 7 4
323 1 3 3 8
323 1 3 7 4
323 1 3 5 8
323 1 5 5 8
324 1 1 1 2
324 1 1 4 6
325 1 1 2 1
325 1 2 4 1
327 1 1 4 2
327 1 3 6 2
327 1 2 4 2
328 1 3 6 2
328 1 5 6 2
328 1 3 5 2
329 1 1 3 1
329 1 1 6 1
329 1 3 6 2
329 1 4 6 1
329 1 5 6 4
329 1 3 4 2
329 1 3 5 4
330 1 1 4 3
330 1 3 6 6
330 1 2 4 2
330 1 3 4 3
331 1 3 6 6
331 1 4 5 3
331 1 5 6 3
331 1 3 5 3
332 1 1 3 1
332 1 3 6 6
332 1 5 6 6
332 1 3 4 2
332 1 4 4 2
332 1 3 5 6
334 1 3 7 2
335 1 1 5 1
335 1 3 7 2
335 1 3 5 2
336 1 1 7 1
336 1 3 7 2
336 1 4 7 1
336 1 3 5 4
336 1 4 5 2
337 1 3 7 6
338 1 3 7 6
338 1 4 7 3
338 1 3 5 3
339 1 3 7 6
339 1 3 5 6
339 1 4 5 2
340 1 1 4 1
340 1 3 6 3
341 1 3 6 2
341 1 5 6 2
341 1 3 7 1
342 1 1 5 2
342 1 1 6 1
342 1 3 6 1
342 1 4 6 1
342 1 5 6 2
342 1 3 7 2
343 1 1 4 2
343 1 3 6 6
343 1 6 6 4
343 1 3 4 2
344 1 3 6 4
344 1 4 5 2
344 1 5 6 1
344 1 3 7 2
345 1 1 5 2
345 1 3 6 2
345 1 5 6 2
345 1 3 7 4
346 1 1 7 3
346 1 3 7 3
346 1 4 7 3
347 1 3 7 2
347 1 3 6 4
347 1 3 5 4
347 1 5 6 4
347 1 6 6 4
348 1 1 5 1
348 1 1 6 1
348 1 3 7 4
348 1 4 7 2
348 1 3 6 2
348 1 3 5 4
348 1 4 6 2
348 1 5 6 2
348 1 4 5 1
349 1 1 7 2
349 1 3 7 6
349 1 3 5 4
349 1 4 7 2
350 1 1 4 3
350 1 3 6 15
350 1 6 6 12
350 1 3 4 6
351 1 3 6 12
351 1 4 5 6
351 1 3 7 3
352 1 3 7 6
352 1 3 6 9
352 1 4 5 3
352 1 5 6 3
352 1 6 6 6
352 1 3 5 3
353 1 1 5 1
353 1 3 7 9
353 1 3 6 6
353 1 4 7 3
353 1 5 6 3
353 1 3 5 3
353 1 4 5 1
354 1 1 6 1
354 1 3 7 12
354 1 4 7 6
354 1 3 6 3
354 1 3 5 6
354 1 4 6 3
355 1 1 7 1
355 1 3 7 15
355 1 3 5 6
355 1 4 7 1
356 1 1 4 4
356 1 3 6 36
356 1 6 6 36
356 1 3 4 12
357 1 3 7 12
357 1 3 6 24
357 1 4 5 8
357 1 6 6 12
358 1 3 7 24
358 1 3 6 12
358 1 4 7 8
359 1 3 7 36
361 1 2 2 12
362 1 2 2 6
363 1 2 2 2
369 1 4 7 3
371 1 2 2 18
372 1 2 2 10
372 1 2 5 4
373 1 2 2 4
373 1 2 5 4
373 1 2 7 1
374 1 2 5 6
377 1 2 5 2
378 1 2 3 1
378 1 2 5 2
378 1 2 4 1
379 1 2 7 1
380 1 2 3 2
380 1 2 7 1
382 1 2 3 3
384 1 2 3 2
384 1 2 5 4
385 1 2 3 4
385 1 2 5 4
385 1 2 7 1
386 1 2 3 6
386 1 2 5 6
387 1 2 2 6
387 1 2 5 4
388 1 2 2 2
388 1 2 7 2
388 1 2 5 2
389 1 2 2 8
390 1 2 2 2
390 1 2 5 3
391 1 2 2 4
391 1 2 6 2
392 1 2 7 1
392 1 2 5 2
393 1 2 5 4
394 1 2 5 4
395 1 2 5 2
396 1 2 3 2
396 1 2 5 2
396 1 2 4 2
397 1 2 7 1
397 1 2 5 1
398 1 2 3 1
398 1 2 7 1
398 1 2 5 1
400 1 2 3 3
400 1 2 4 1
402 1 2 3 2
404 1 2 5 1
405 1 2 3 1
405 1 2 6 2
405 1 2 5 2
405 1 2 4 1
406 1 2 3 1
406 1 2 7 1
406 1 2 5 2
407 1 2 5 1
407 1 3 5 1
408 1 2 3 1
408 1 2 5 3
408 1 3 5 1
409 1 2 3 1
409 1 2 6 2
409 1 2 7 1
409 1 3 5 1
409 1 3 4 1
410 1 2 3 2
410 1 2 7 2
410 1 2 5 1
410 1 3 5 1
410 1 4 5 1
411 1 3 5 2
412 1 2 3 2
412 1 2 5 3
412 1 3 5 2
412 1 4 6 2
413 1 2 3 1
413 1 2 6 2
413 1 3 5 2
413 1 4 5 2
414 1 2 3 3
414 1 2 7 1
414 1 2 5 2
414 1 3 5 2
415 1 2 2 2
415 1 2 7 4
416 1 2 2 4
416 1 2 6 1
417 1 2 7 1
417 1 2 5 2
418 1 2 2 2
418 1 2 6 2
419 1 2 7 2
419 1 2 5 1
420 1 2 7 2
421 1 2 7 2
422 1 5 5 2
423 1 2 3 2
423 1 5 5 2
424 1 5 5 4
425 1 2 3 1
425 1 5 5 4
427 1 2 5 2
427 1 5 7 1
428 1 2 6 1
428 1 2 5 1
429 1 2 7 1
429 1 2 5 2
429 1 5 7 1
430 1 2 6 2
430 1 2 7 1
430 1 3 4 2
431 1 2 7 3
431 1 4 5 2
431 1 5 7 1
432 1 3 7 1
433 1 2 3 1
433 1 2 5 3
433 1 3 7 1
433 1 5 7 1
434 1 2 6 1
434 1 3 7 1
434 1 5 5 2
435 1 2 3 1
435 1 2 7 1
435 1 2 5 2
435 1 3 7 1
435 1 4 7 1
435 1 4 6 1
435 1 5 7 1
435 1 5 5 2
436 1 2 6 2
436 1 3 7 1
436 1 4 7 1
436 1 4 5 2
436 1 5 5 4
437 1 2 3 1
437 1 2 7 2
437 1 2 5 1
437 1 3 7 1
437 1 5 7 1
437 1 5 5 4
438 1 2 6 3
439 1 2 7 3
440 1 5 5 12
441 1 5 5 12
443 1 2 5 3
444 1 2 6 1
445 1 2 7 1
445 1 2 5 2
446 1 2 6 2
446 1 5 5 4
447 1 2 7 2
447 1 2 5 1
447 1 4 7 2
447 1 5 5 4
448 1 2 6 3
448 1 4 7 3
448 1 5 5 12
449 1 2 7 3
449 1 5 5 12
452 1 2 4 1
453 1 2 5 2
454 1 6 7 1
455 1 2 5 4
457 1 2 5 6
458 1 2 6 2
458 1 2 4 2
459 1 2 7 2
460 1 3 5 2
461 1 2 5 4
461 1 3 5 2
462 1 2 6 2
462 1 3 5 1
462 1 6 7 1
462 1 3 4 1
463 1 2 7 2
463 1 2 5 2
463 1 3 5 1
463 1 4 5 1
464 1 3 5 2
464 1 3 7 1
464 1 6 7 1
465 1 2 5 6
465 1 3 5 2
465 1 4 6 2
465 1 3 7 1
466 1 2 6 2
466 1 3 5 2
466 1 4 5 2
467 1 2 7 2
467 1 2 5 4
467 1 3 5 2
468 1 2 6 4
468 1 6 7 2
468 1 3 4 4
469 1 2 7 4
469 1 4 5 4
470 1 2 6 2
470 1 3 7 2
470 1 6 7 2
470 1 5 5 4
471 1 2 7 2
471 1 2 5 4
471 1 3 7 2
471 1 4 7 2
471 1 4 6 2
471 1 5 5 4
472 1 2 6 4
472 1 3 7 1
472 1 4 7 1
472 1 4 5 2
472 1 6 7 1
472 1 5 5 8
473 1 2 7 4
473 1 2 5 2
473 1 3 7 1
473 1 4 7 2
473 1 5 5 8
474 1 2 6 6
474 1 4 7 6
474 1 5 5 24
475 1 2 7 6
475 1 5 5 24
478 1 2 5 8
479 1 2 5 12
480 1 2 5 5
481 1 2 7 1
481 1 2 5 6
482 1 2 5 4
482 1 3 5 2
483 1 2 7 2
483 1 2 5 2
483 1 3 5 2
483 1 3 4 1
485 1 2 5 2
486 1 2 5 1
486 1 3 5 4
487 1 2 7 1
487 1 3 5 4
487 1 4 5 2
488 1 3 5 8
488 1 4 6 4
489 1 3 5 8
490 1 2 5 24
490 1 4 4 8
492 1 2 5 2
492 1 2 6 2
493 1 2 7 2
493 1 2 5 2
494 1 2 4 1
495 1 2 5 3
495 1 2 6 2
496 1 2 7 2
496 1 2 5 4
498 1 2 5 6
498 1 2 6 2
499 1 2 7 2
499 1 2 5 10
499 1 4 4 4
500 1 2 6 1
500 1 2 3 1
500 1 2 4 3
501 1 2 7 1
501 1 2 5 2
501 1 2 6 2
502 1 2 6 1
502 1 2 5 1
502 1 2 4 1
503 1 2 5 2
503 1 2 7 2
504 1 2 6 2
504 1 2 3 1
504 1 2 5 2
504 1 2 4 2
505 1 2 7 3
505 1 2 5 2
506 1 3 3 2
507 1 2 5 4
507 1 3 3 2
507 1 2 6 4
507 1 3 4 2
508 1 2 6 1
508 1 3 3 2
508 1 2 5 1
508 1 3 5 1
509 1 2 7 2
509 1 2 5 3
509 1 3 3 2
509 1 2 6 2
509 1 4 5 1
509 1 3 5 1
509 1 3 4 1
510 1 2 6 2
510 1 3 3 2
510 1 2 5 4
510 1 4 6 1
510 1 3 5 2
511 1 2 7 4
511 1 3 3 2
511 1 2 5 4
511 1 3 5 2
511 1 4 4 2
511 1 3 4 1
512 1 2 6 2
513 1 2 7 2
514 1 2 6 2
515 1 2 5 1
515 1 2 7 2
517 1 2 5 8
518 1 2 6 1
518 1 2 5 1
519 1 2 5 5
519 1 2 7 2
520 1 2 6 2
521 1 2 5 4
521 1 2 7 2
522 1 2 6 3
522 1 2 3 1
522 1 2 4 1
523 1 2 7 3
524 1 2 6 2
524 1 3 3 2
524 1 2 5 2
524 1 3 5 2
525 1 2 7 4
525 1 2 5 2
525 1 3 3 2
525 1 3 5 2
525 1 4 5 2
526 1 2 6 2
526 1 3 3 4
526 1 3 5 4
527 1 2 5 2
527 1 2 7 2
527 1 3 3 4
527 1 2 6 2
527 1 3 5 4
527 1 4 5 4
528 1 2 6 3
528 1 3 3 4
528 1 2 5 1
528 1 3 5 6
528 1 4 6 2
529 1 2 7 4
529 1 3 3 4
529 1 2 5 1
529 1 3 5 6
529 1 4 5 2
530 1 2 6 4
530 1 3 3 8
530 1 3 5 16
530 1 4 6 8
531 1 2 7 4
531 1 3 3 8
531 1 3 5 16
534 1 2 3 2
534 1 2 6 2
534 1 2 4 1
535 1 2 3 1
536 1 2 3 3
536 1 2 6 1
537 1 2 3 5
538 1 2 2 6
539 1 2 2 2
541 1 2 5 2
541 1 2 6 1
541 1 5 5 2
542 1 2 3 1
542 1 2 7 1
542 1 2 5 1
542 1 2 6 2
542 1 5 5 2
544 1 2 3 1
544 1 2 5 1
544 1 5 5 2
545 1 2 3 2
545 1 2 7 1
545 1 5 5 4
547 1 5 6 1
548 1 5 6 2
549 1 3 5 1
549 1 2 4 1
549 1 3 6 1
550 1 2 3 1
550 1 3 5 1
550 1 2 6 1
550 1 2 4 1
550 1 3 6 1
550 1 5 6 1
550 1 3 4 1
551 1 3 5 1
551 1 3 6 1
551 1 5 6 1
551 1 5 5 2
552 1 2 3 1
552 1 3 5 1
552 1 2 6 1
552 1 3 6 1
552 1 4 5 1
552 1 5 6 2
552 1 5 5 2
553 1 3 5 2
553 1 3 6 2
554 1 2 3 1
554 1 3 5 2
554 1 3 6 2
554 1 4 6 1
554 1 4 5 1
554 1 5 6 1
554 1 5 5 2
555 1 2 3 2
555 1 3 5 2
555 1 3 6 2
555 1 5 6 2
555 1 5 5 4
558 1 2 5 2
558 1 2 7 2
558 1 5 5 4
559 1 2 7 4
559 1 5 5 4
560 1 2 5 1
561 1 2 5 2
562 1 2 5 2
562 1 3 5 1
563 1 2 7 1
563 1 2 5 1
563 1 3 5 1
563 1 3 4 1
564 1 5 7 1
565 1 2 5 1
565 1 5 7 1
566 1 2 5 1
566 1 3 5 1
566 1 5 7 1
566 1 5 5 4
567 1 2 7 1
567 1 3 5 1
567 1 5 7 1
567 1 4 5 1
567 1 5 5 4
568 1 3 7 2
569 1 3 7 2
570 1 3 7 2
570 1 5 7 1
570 1 3 5 1
571 1 3 7 2
571 1 4 7 1
571 1 5 7 1
571 1 3 5 1
571 1 4 5 1
572 1 3 7 2
572 1 3 5 2
572 1 4 7 1
572 1 4 6 2
572 1 5 7 2
572 1 5 5 4
573 1 3 7 2
573 1 3 5 2
573 1 5 7 2
573 1 5 5 4
575 1 2 5 2
575 1 2 6 2
575 1 5 5 4
576 1 2 7 2
576 1 2 5 2
576 1 2 6 2
576 1 4 7 1
576 1 5 5 8
577 1 2 7 6
577 1 5 5 12
580 1 2 5 2
580 1 5 5 2
581 1 2 4 2
582 1 2 5 1
582 1 2 6 1
582 1 2 4 1
582 1 5 6 1
584 1 2 5 3
584 1 2 6 1
585 1 6 6 2
586 1 2 5 1
587 1 2 5 4
587 1 4 4 2
588 1 2 7 2
588 1 5 6 2
588 1 5 5 2
589 1 3 3 2
589 1 2 4 2
589 1 3 6 2
590 1 2 5 2
590 1 3 3 2
590 1 2 6 2
590 1 2 4 2
590 1 3 6 2
590 1 5 6 2
590 1 3 4 2
591 1 2 6 1
591 1 3 3 2
591 1 2 5 1
591 1 3 6 1
591 1 5 6 1
592 1 2 7 2
592 1 2 5 1
592 1 3 3 2
592 1 2 6 1
592 1 3 6 1
592 1 4 5 1
592 1 5 6 2
592 1 3 4 1
593 1 3 3 4
593 1 3 6 4
593 1 3 5 2
593 1 6 6 2
594 1 2 5 2
594 1 3 3 4
594 1 2 6 1
594 1 3 6 3
594 1 4 6 1
594 1 4 5 1
594 1 5 6 1
594 1 3 5 2
594 1 3 4 1
595 1 2 7 2
595 1 2 5 2
595 1 3 3 4
595 1 3 6 2
595 1 5 6 2
595 1 3 5 2
595 1 3 4 2
595 1 4 4 2
596 1 2 6 1
597 1 2 7 1
598 1 2 6 1
598 1 5 5 2
598 1 5 6 1
599 1 2 5 1
599 1 2 7 1
599 1 5 5 2
601 1 2 5 4
601 1 5 5 4
602 1 2 6 1
602 1 2 5 1
602 1 5 7 1
603 1 2 5 2
603 1 2 7 2
603 1 5 5 2
603 1 5 7 1
604 1 3 5 1
605 1 2 5 1
605 1 3 5 1
605 1 5 5 2
606 1 3 5 1
606 1 5 6 1
607 1 2 5 3
607 1 3 5 1
607 1 4 6 1
607 1 5 5 2
608 1 2 6 1
608 1 3 5 1
608 1 5 6 1
608 1 6 6 2
608 1 3 4 1
609 1 2 7 1
609 1 3 5 1
609 1 4 5 1
609 1 5 5 2
609 1 5 6 1
610 1 2 6 1
610 1 3 5 1
610 1 4 5 1
610 1 5 7 1
611 1 2 5 2
611 1 2 7 1
611 1 3 5 1
611 1 5 5 2
611 1 5 7 1
612 1 2 6 2
612 1 2 3 1
612 1 5 5 4
612 1 5 6 2
613 1 2 7 2
613 1 5 5 4
614 1 2 6 2
614 1 3 3 2
614 1 2 5 2
614 1 5 7 2
615 1 2 7 4
615 1 3 3 2
615 1 4 5 2
615 1 5 7 2
616 1 3 7 1
616 1 5 6 1
617 1 2 5 2
617 1 2 6 1
617 1 3 7 1
618 1 2 6 1
618 1 2 5 1
618 1 3 7 1
618 1 5 7 1
618 1 5 5 2
618 1 5 6 2
619 1 2 7 2
619 1 2 5 1
619 1 3 7 1
619 1 4 7 1
619 1 5 7 1
619 1 5 5 2
620 1 2 6 1
620 1 3 3 2
620 1 3 7 1
620 1 3 5 1
620 1 5 6 2
620 1 5 5 4
620 1 3 6 1
620 1 6 6 2
621 1 2 5 1
621 1 2 7 1
621 1 3 3 2
621 1 2 6 1
621 1 3 7 1
621 1 4 7 1
621 1 4 5 2
621 1 3 5 1
621 1 5 6 1
621 1 5 5 4
621 1 3 6 1
622 1 2 6 2
622 1 3 3 2
622 1 2 5 1
622 1 3 7 1
622 1 4 7 1
622 1 4 6 1
622 1 5 7 2
622 1 3 5 1
622 1 5 5 6
622 1 5 6 1
623 1 2 7 3
623 1 3 3 2
623 1 3 7 1
623 1 5 7 2
623 1 3 5 1
623 1 5 5 6
623 1 4 5 1
624 1 2 4 4
626 1 3 5 1
626 1 2 4 1
626 1 3 6 1
626 1 6 6 2
626 1 5 6 1
627 1 2 5 1
627 1 3 5 1
627 1 3 6 1
628 1 3 7 2
629 1 2 5 2
629 1 3 7 2
630 1 2 6 1
630 1 3 5 2
630 1 2 4 1
630 1 3 6 2
630 1 5 6 4
630 1 6 6 4
630 1 3 4 2
631 1 2 7 1
631 1 3 5 2
631 1 3 6 2
631 1 4 5 2
631 1 5 6 2
632 1 3 3 2
632 1 3 6 4
632 1 3 5 4
632 1 6 6 4
632 1 5 6 2
633 1 2 5 2
633 1 3 3 2
633 1 3 6 4
633 1 3 5 4
633 1 4 6 2
633 1 4 5 2
634 1 2 6 1
634 1 3 3 2
634 1 3 7 2
634 1 3 5 3
634 1 3 6 2
634 1 4 5 1
634 1 4 6 1
634 1 5 7 1
634 1 5 6 2
634 1 6 6 2
634 1 5 5 2
635 1 2 7 1
635 1 2 5 1
635 1 3 3 2
635 1 3 7 2
635 1 3 5 3
635 1 3 6 2
635 1 4 7 1
635 1 5 7 1
635 1 5 6 1
635 1 4 5 1
635 1 5 5 2
636 1 2 6 2
636 1 3 3 4
636 1 3 7 4
636 1 3 5 4
636 1 4 7 2
636 1 4 6 4
636 1 5 7 4
636 1 5 5 8
637 1 2 7 2
637 1 3 3 4
637 1 3 7 4
637 1 3 5 4
637 1 5 7 4
637 1 5 5 8
638 1 2 2 2
640 1 5 6 2
641 1 5 6 4
641 1 5 5 4
642 1 2 3 1
642 1 2 6 1
642 1 5 6 6
642 1 5 5 8
643 1 2 4 1
644 1 5 7 1
645 1 2 3 1
645 1 5 7 2
646 1 2 4 1
646 1 3 6 1
647 1 3 6 1
647 1 5 7 1
647 1 5 5 2
647 1 5 6 1
648 1 2 3 1
648 1 3 6 1
648 1 4 6 1
648 1 5 7 2
648 1 5 5 4
648 1 5 6 2
649 1 2 4 1
649 1 3 6 2
649 1 5 6 2
649 1 3 4 2
650 1 3 6 2
650 1 4 5 2
650 1 5 7 1
650 1 5 6 4
650 1 5 5 4
651 1 2 3 1
651 1 3 6 2
651 1 5 7 2
651 1 5 6 6
651 1 5 5 8
653 1 5 7 2
654 1 2 5 1
654 1 5 7 2
654 1 5 5 4
655 1 2 7 1
655 1 5 7 2
655 1 5 5 8
659 1 3 7 1
660 1 3 7 1
660 1 5 5 2
661 1 3 7 1
661 1 4 7 1
661 1 5 5 4
662 1 3 7 2
662 1 5 7 2
663 1 3 7 2
663 1 4 7 2
663 1 5 7 2
663 1 5 5 4
664 1 3 7 2
664 1 5 7 2
664 1 5 5 8
666 1 5 7 1
667 1 2 5 2
667 1 5 7 2
667 1 5 5 4
668 1 5 6 2
669 1 5 7 2
669 1 5 6 2
670 1 2 5 2
670 1 4 6 1
670 1 5 7 4
671 1 5 6 4
671 1 6 6 4
671 1 3 4 2
672 1 4 5 2
672 1 5 7 3
672 1 5 6 2
673 1 2 5 2
673 1 5 7 6
675 1 2 5 1
675 1 2 6 1
676 1 2 7 2
676 1 5 5 4
677 1 5 6 4
678 1 2 5 1
678 1 2 6 1
678 1 5 6 3
678 1 5 7 1
679 1 2 7 2
679 1 4 7 1
679 1 5 7 2
680 1 5 6 8
680 1 5 5 8
680 1 6 6 4
681 1 2 5 1
681 1 2 6 1
681 1 4 7 2
681 1 5 6 4
681 1 5 5 8
681 1 5 7 2
682 1 2 7 2
682 1 5 7 4
682 1 5 5 8
685 1 2 5 1
686 1 2 4 2
688 1 6 7 1
689 1 2 5 1
690 1 2 4 1
690 1 6 7 1
693 1 2 5 1
694 1 2 6 1
695 1 2 7 1
696 1 3 5 2
696 1 5 5 2
697 1 2 5 1
697 1 3 5 2
697 1 5 5 4
698 1 2 6 1
698 1 3 5 2
698 1 6 7 1
698 1 3 4 1
699 1 2 7 1
699 1 3 5 2
699 1 4 5 1
699 1 5 5 2
700 1 3 5 4
700 1 5 7 1
700 1 6 7 1
701 1 2 5 1
701 1 3 5 4
701 1 4 6 2
701 1 5 7 1
701 1 5 5 4
702 1 2 6 1
702 1 3 5 4
702 1 4 5 2
703 1 2 7 1
703 1 3 5 4
703 1 5 5 4
704 1 2 4 3
704 1 5 6 1
705 1 5 7 1
706 1 3 5 1
706 1 5 5 2
706 1 6 7 1
706 1 5 6 2
707 1 2 5 1
707 1 3 5 1
707 1 5 5 2
707 1 5 7 1
708 1 2 4 1
708 1 3 6 2
708 1 3 5 2
709 1 3 6 2
709 1 3 5 2
709 1 5 6 2
710 1 3 6 1
710 1 3 7 2
710 1 3 5 1
710 1 5 5 2
710 1 6 7 1
710 1 5 6 1
711 1 2 5 1
711 1 3 6 1
711 1 3 7 2
711 1 3 5 1
711 1 4 6 1
711 1 5 5 2
711 1 5 6 2
712 1 2 4 1
712 1 3 6 2
712 1 3 5 1
712 1 6 7 1
712 1 5 6 2
712 1 6 6 2
712 1 3 4 1
713 1 3 6 2
713 1 3 5 1
713 1 4 5 1
713 1 5 6 2
713 1 5 7 1
714 1 3 6 1
714 1 3 7 1
714 1 3 5 1
714 1 4 5 1
714 1 5 5 2
714 1 5 6 3
715 1 2 5 1
715 1 3 6 1
715 1 3 7 1
715 1 3 5 1
715 1 5 5 2
715 1 5 6 3
715 1 5 7 1
716 1 2 6 1
716 1 3 5 2
716 1 6 7 2
716 1 5 6 3
716 1 3 4 2
717 1 2 7 1
717 1 3 5 2
717 1 4 5 2
717 1 5 7 1
718 1 2 6 1
718 1 3 7 4
718 1 6 7 2
719 1 2 7 1
719 1 3 7 4
719 1 4 7 2
720 1 3 7 2
720 1 3 6 1
720 1 3 5 1
720 1 5 7 2
720 1 6 7 2
720 1 5 5 2
720 1 5 6 3
720 1 6 6 2
721 1 2 5 1
721 1 3 7 2
721 1 3 6 1
721 1 3 5 1
721 1 4 7 1
721 1 4 6 2
721 1 5 7 3
721 1 5 5 2
721 1 5 6 1
722 1 2 6 1
722 1 3 7 3
722 1 3 5 1
722 1 4 7 1
722 1 4 5 1
722 1 6 7 1
722 1 5 7 1
722 1 5 5 2
722 1 5 6 2
723 1 2 7 1
723 1 3 7 3
723 1 3 5 1
723 1 4 7 1
723 1 5 7 2
723 1 5 5 2
724 1 2 4 1
724 1 3 6 4
724 1 6 7 2
724 1 5 6 6
724 1 6 6 8
724 1 3 4 4
725 1 3 6 4
725 1 4 5 4
725 1 5 6 4
725 1 5 7 2
726 1 3 7 2
726 1 3 6 2
726 1 4 5 2
726 1 5 7 3
726 1 6 7 1
726 1 5 6 6
726 1 5 5 4
726 1 6 6 4
727 1 2 5 1
727 1 3 7 2
727 1 3 6 2
727 1 4 7 2
727 1 5 7 5
727 1 5 6 4
727 1 5 5 4
728 1 2 6 1
728 1 3 7 4
728 1 4 7 4
728 1 5 7 4
728 1 5 5 8
728 1 5 6 2
729 1 2 7 1
729 1 3 7 4
729 1 5 7 6
729 1 5 5 8
732 1 4 4 4
739 1 5 6 1
740 1 6 6 4
741 1 3 5 2
742 1 3 5 2
742 1 6 6 2
742 1 3 4 1
743 1 6 7 1
744 1 3 5 3
745 1 3 5 3
745 1 4 4 2
745 1 6 7 1
745 1 3 4 1
748 1 3 5 4
748 1 5 5 4
749 1 3 5 4
749 1 4 5 2
749 1 5 5 4
750 1 3 5 2
750 1 5 6 1
751 1 3 5 2
751 1 4 5 1
752 1 3 5 5
752 1 4 6 1
752 1 5 5 4
753 1 3 5 5
753 1 4 5 1
753 1 5 5 4
754 1 2 4 2
754 1 6 7 2
756 1 3 5 6
756 1 6 7 1
757 1 3 5 6
757 1 4 5 2
758 1 3 5 12
758 1 4 6 4
758 1 5 5 8
759 1 3 5 12
759 1 5 5 8
760 1 3 4 1
760 1 5 6 2
761 1 2 4 4
761 1 3 6 4
761 1 3 3 2
762 1 3 6 4
762 1 3 5 2
762 1 3 3 2
762 1 6 6 4
762 1 5 6 2
763 1 3 6 4
763 1 3 5 4
763 1 3 3 2
763 1 4 6 1
763 1 6 6 4
763 1 5 6 4
763 1 3 4 2
764 1 2 4 4
764 1 3 6 4
764 1 3 3 2
764 1 3 4 2
764 1 5 6 4
765 1 3 6 3
765 1 3 5 2
765 1 3 3 2
765 1 4 5 1
765 1 3 4 1
765 1 6 7 1
765 1 5 6 4
766 1 3 6 2
766 1 3 5 4
766 1 3 3 2
766 1 3 4 3
766 1 4 4 2
766 1 6 7 2
766 1 5 6 6
768 1 3 7 2
768 1 5 6 2
769 1 3 7 2
769 1 3 5 2
769 1 3 6 1
769 1 6 6 2
769 1 5 6 1
770 1 3 7 2
770 1 3 5 4
770 1 4 7 1
770 1 3 6 2
770 1 4 5 2
771 1 3 7 2
771 1 5 7 2
771 1 5 6 4
772 1 3 7 2
772 1 3 5 2
772 1 4 7 1
772 1 5 7 2
772 1 5 6 1
773 1 3 7 2
773 1 3 5 4
773 1 4 5 2
773 1 5 7 2
774 1 2 4 2
774 1 3 6 4
774 1 3 5 2
774 1 6 6 4
774 1 5 6 2
775 1 3 6 2
775 1 3 7 3
775 1 3 5 1
775 1 6 7 1
776 1 3 7 6
776 1 6 7 2
777 1 3 6 6
777 1 3 5 6
777 1 6 6 8
777 1 5 6 6
778 1 3 6 4
778 1 3 5 5
778 1 3 7 3
778 1 4 6 2
778 1 4 5 1
778 1 6 6 2
778 1 5 6 2
779 1 3 7 6
779 1 3 5 4
779 1 3 6 2
779 1 4 7 2
780 1 2 4 2
780 1 3 6 6
780 1 3 5 2
780 1 6 7 2
780 1 5 6 6
780 1 6 6 8
780 1 3 4 2
781 1 3 6 4
781 1 3 7 2
781 1 3 5 2
781 1 4 5 2
781 1 5 6 4
782 1 3 7 3
782 1 3 6 4
782 1 3 5 3
782 1 4 5 1
782 1 6 7 2
782 1 5 7 2
782 1 5 6 5
782 1 6 6 4
783 1 3 7 5
783 1 3 6 2
783 1 3 5 3
783 1 4 7 1
783 1 4 5 1
783 1 6 7 1
783 1 5 7 2
783 1 5 6 4
784 1 3 7 6
784 1 3 6 2
784 1 3 5 4
784 1 4 7 2
784 1 4 6 3
784 1 5 7 4
785 1 3 7 8
785 1 3 5 4
785 1 4 7 1
785 1 5 7 4
786 1 2 4 2
786 1 3 6 12
786 1 6 7 6
786 1 5 6 12
786 1 6 6 24
786 1 3 4 6
787 1 3 7 4
787 1 3 6 8
787 1 4 5 4
787 1 6 7 2
787 1 5 7 4
787 1 5 6 8
787 1 6 6 8
788 1 3 7 8
788 1 3 6 4
788 1 4 7 4
788 1 5 7 8
788 1 5 6 4
789 1 3 7 12
789 1 5 7 12
792 1 5 7 2
793 1 5 7 2
793 1 5 6 2
794 1 5 7 4
795 1 5 7 4
795 1 5 6 3
795 1 4 5 1
796 1 5 7 8
796 1 4 6 2
797 1 5 7 8
797 1 5 6 4
798 1 6 7 2
799 1 5 5 4
799 1 6 6 2
800 1 5 5 8
800 1 6 7 1
801 1 5 5 4
801 1 6 6 6
801 1 5 6 2
802 1 5 5 6
802 1 5 6 1
802 1 6 7 2
804 1 5 5 8
805 1 5 5 2
805 1 5 7 1
805 1 6 6 2
805 1 5 6 1
806 1 5 5 6
806 1 5 7 1
806 1 6 7 1
807 1 5 5 4
807 1 5 7 2
807 1 6 6 4
808 1 5 5 8
808 1 5 7 2
808 1 6 7 2
809 1 5 5 8
809 1 6 6 10
809 1 5 6 8
810 1 5 5 8
810 1 5 6 4
810 1 6 7 3
811 1 5 7 4
811 1 6 6 4
811 1 5 6 4
812 1 5 7 4
812 1 6 7 2
813 1 3 3 2
813 1 3 6 2
813 1 5 7 2
813 1 5 6 4
813 1 5 5 4
813 1 6 6 8
814 1 3 3 2
814 1 3 6 2
814 1 4 5 2
814 1 5 7 2
814 1 5 6 2
814 1 5 5 4
814 1 6 7 2
815 1 3 3 2
815 1 3 6 1
815 1 4 6 1
815 1 5 7 6
815 1 5 5 4
815 1 6 6 8
815 1 5 6 4
816 1 3 3 2
816 1 3 6 1
816 1 5 7 6
816 1 5 5 4
816 1 5 6 2
816 1 4 5 1
816 1 6 7 3
817 1 3 3 4
817 1 5 7 16
817 1 6 6 8
817 1 4 6 4
818 1 3 3 4
818 1 5 7 16
818 1 6 7 4
821 1 5 7 1
822 1 5 7 2
823 1 5 7 3
825 1 5 7 2
826 1 5 7 4
826 1 4 7 1
827 1 5 7 6
828 1 7 7 2
829 1 7 7 2
830 1 7 7 2
832 1 5 5 2
833 1 5 5 2
833 1 5 7 1
834 1 5 5 4
835 1 5 5 4
836 1 7 7 2
837 1 5 5 2
837 1 6 7 2
838 1 5 5 2
838 1 7 7 2
839 1 5 5 4
839 1 6 7 1
840 1 5 5 4
840 1 7 7 2
841 1 5 5 12
841 1 7 7 2
842 1 5 5 8
842 1 7 7 2
844 1 5 7 2
845 1 5 7 2
846 1 5 7 4
846 1 5 5 4
847 1 5 7 1
847 1 5 6 1
848 1 5 7 2
848 1 5 5 2
849 1 3 5 1
849 1 5 6 1
849 1 6 7 1
849 1 5 5 2
850 1 3 5 1
850 1 5 7 1
850 1 5 6 2
850 1 7 7 2
850 1 5 5 2
851 1 3 5 1
851 1 5 6 1
851 1 6 7 2
851 1 6 6 2
851 1 3 4 1
852 1 3 5 1
852 1 4 5 1
852 1 5 7 1
852 1 5 6 1
852 1 7 7 2
853 1 3 5 1
853 1 5 7 3
853 1 5 5 4
853 1 6 7 2
854 1 3 5 1
854 1 4 6 1
854 1 5 7 4
854 1 5 5 6
854 1 7 7 2
855 1 3 5 1
855 1 4 5 1
855 1 5 7 2
855 1 5 5 4
855 1 6 7 1
856 1 3 5 1
856 1 5 7 3
856 1 5 5 6
856 1 7 7 2
857 1 5 5 8
857 1 7 7 2
858 1 5 6 4
860 1 3 7 1
860 1 5 6 4
860 1 6 7 2
860 1 5 5 4
861 1 3 7 1
861 1 5 6 6
861 1 7 7 2
861 1 5 5 4
862 1 3 7 1
862 1 5 7 2
862 1 5 6 3
862 1 5 5 2
862 1 6 7 3
862 1 6 6 2
863 1 3 7 1
863 1 4 7 1
863 1 5 7 2
863 1 5 6 2
863 1 5 5 2
863 1 7 7 2
864 1 3 7 1
864 1 4 7 1
864 1 5 7 2
864 1 5 5 4
864 1 6 7 2
864 1 5 6 2
865 1 3 7 1
865 1 5 7 2
865 1 5 5 4
865 1 7 7 2
866 1 7 7 4
867 1 5 6 2
867 1 6 7 4
867 1 5 5 4
868 1 5 6 3
868 1 7 7 4
868 1 5 5 4
869 1 5 6 6
869 1 6 7 2
869 1 5 5 8
870 1 5 6 8
870 1 7 7 4
870 1 5 5 8
871 1 5 6 4
871 1 6 7 6
871 1 6 6 4
871 1 3 4 2
872 1 5 6 4
872 1 7 7 4
872 1 4 5 2
873 1 5 7 8
873 1 6 7 6
874 1 5 7 8
874 1 7 7 4
874 1 4 6 2
875 1 5 7 6
875 1 5 6 3
875 1 6 7 4
875 1 4 5 1
875 1 6 6 2
876 1 5 7 6
876 1 5 6 3
876 1 7 7 4
876 1 4 7 1
877 1 5 7 8
877 1 6 7 2
877 1 4 7 2
878 1 5 7 8
878 1 7 7 4
879 1 4 4 2
880 1 5 5 4
881 1 5 6 2
882 1 5 7 1
883 1 5 7 2
884 1 3 5 4
884 1 3 6 2
884 1 6 6 2
884 1 5 5 4
885 1 3 5 4
885 1 3 6 1
885 1 6 7 2
885 1 3 4 1
886 1 3 5 2
886 1 3 6 1
886 1 5 5 6
886 1 5 6 2
886 1 6 6 2
886 1 5 7 1
886 1 6 7 1
887 1 3 5 2
887 1 3 6 1
887 1 4 5 1
887 1 5 5 4
887 1 5 6 1
888 1 3 5 2
888 1 3 6 1
888 1 4 6 1
888 1 5 7 4
888 1 5 6 2
888 1 6 6 2
888 1 5 5 4
889 1 3 5 2
889 1 3 6 1
889 1 5 7 2
889 1 5 6 2
889 1 5 5 4
890 1 3 5 4
890 1 3 4 2
890 1 4 4 2
890 1 6 7 4
891 1 5 5 4
891 1 6 7 2
892 1 5 5 2
892 1 7 7 2
892 1 6 6 2
892 1 5 6 4
893 1 5 5 2
893 1 7 7 2
893 1 6 6 2
894 1 3 5 2
894 1 5 7 1
894 1 5 5 6
894 1 7 7 2
894 1 6 7 2
894 1 5 6 1
895 1 3 5 2
895 1 4 5 1
895 1 5 7 1
895 1 5 5 6
895 1 7 7 2
895 1 6 7 1
896 1 3 5 4
896 1 4 6 2
896 1 5 7 4
896 1 5 5 12
896 1 7 7 4
897 1 3 5 4
897 1 5 7 4
897 1 5 5 12
897 1 7 7 4
898 1 3 7 3
898 1 5 5 12
898 1 6 7 3
899 1 3 7 3
899 1 5 5 4
899 1 5 7 2
899 1 6 7 4
900 1 3 7 3
900 1 4 7 1
900 1 5 7 2
900 1 6 7 1
901 1 3 7 3
902 1 5 7 2
902 1 6 6 4
902 1 5 6 4
903 1 3 5 2
903 1 3 6 2
903 1 5 5 4
903 1 6 7 2
903 1 5 6 4
903 1 6 6 6
904 1 3 5 1
904 1 3 6 1
904 1 5 5 2
904 1 5 7 3
904 1 6 6 4
904 1 6 7 2
904 1 5 6 1
905 1 3 7 2
905 1 5 5 8
905 1 5 6 2
905 1 6 7 4
906 1 3 7 2
906 1 5 5 4
906 1 5 7 4
906 1 6 7 6
907 1 3 5 3
907 1 3 6 2
907 1 6 7 6
907 1 5 6 4
907 1 6 6 4
907 1 3 4 2
908 1 3 5 2
908 1 3 6 2
908 1 4 5 2
908 1 5 7 2
908 1 6 7 2
909 1 3 6 2
909 1 3 5 2
909 1 5 7 2
909 1 6 7 2
909 1 5 6 8
909 1 5 5 6
909 1 7 7 2
909 1 6 6 10
910 1 3 6 2
910 1 3 5 2
910 1 4 6 2
910 1 5 7 6
910 1 5 5 2
910 1 7 7 2
910 1 6 6 6
910 1 5 6 2
911 1 3 7 2
911 1 3 5 1
911 1 3 6 1
911 1 4 5 1
911 1 5 7 1
911 1 6 7 4
911 1 5 6 4
911 1 5 5 4
911 1 7 7 2
911 1 6 6 2
912 1 3 7 2
912 1 3 5 1
912 1 3 6 1
912 1 4 7 1
912 1 5 7 4
912 1 5 5 2
912 1 7 7 2
912 1 5 6 1
912 1 6 7 2
913 1 3 7 4
913 1 4 7 2
913 1 5 6 2
913 1 5 5 4
913 1 7 7 4
914 1 3 7 4
914 1 5 7 2
914 1 5 5 4
914 1 7 7 4
915 1 3 5 4
915 1 3 4 4
915 1 5 6 4
915 1 6 7 12
915 1 4 4 2
916 1 6 7 6
917 1 5 7 2
917 1 7 7 4
917 1 6 6 8
917 1 5 6 10
918 1 3 5 1
918 1 5 7 2
918 1 7 7 4
918 1 6 6 4
918 1 6 7 3
918 1 5 6 2
919 1 3 5 2
919 1 5 7 2
919 1 7 7 4
919 1 4 5 2
919 1 6 7 4
920 1 3 6 2
920 1 5 6 8
920 1 6 7 8
920 1 6 6 10
920 1 5 5 8
921 1 3 7 1
921 1 5 6 4
921 1 6 7 7
921 1 5 5 8
922 1 3 6 1
922 1 3 5 1
922 1 5 7 4
922 1 5 6 6
922 1 6 7 6
922 1 7 7 4
922 1 6 6 8
922 1 5 5 4
923 1 3 7 1
923 1 3 5 1
923 1 5 7 4
923 1 5 6 3
923 1 6 7 8
923 1 7 7 4
923 1 4 5 1
923 1 5 5 4
924 1 3 6 1
924 1 3 5 2
924 1 5 7 8
924 1 7 7 8
924 1 6 6 6
924 1 4 6 3
925 1 3 7 1
925 1 3 5 2
925 1 5 7 8
925 1 7 7 8
925 1 4 7 1
925 1 6 7 3
926 1 3 6 3
926 1 5 6 6
926 1 6 7 18
926 1 6 6 12
926 1 3 4 3
927 1 3 7 1
927 1 3 6 2
927 1 5 7 2
927 1 5 6 4
927 1 6 7 8
927 1 7 7 4
927 1 4 5 2
927 1 6 6 4
928 1 3 7 2
928 1 3 6 1
928 1 5 7 4
928 1 5 6 2
928 1 6 7 2
928 1 7 7 8
928 1 4 7 2
929 1 3 7 3
929 1 5 7 6
929 1 7 7 12
930 1 3 4 6
930 1 6 7 36
930 1 4 4 2
931 1 6 7 18
932 1 6 6 24
932 1 7 7 12
932 1 5 6 24
933 1 6 7 12
933 1 6 6 12
933 1 7 7 12
933 1 5 6 6
934 1 6 7 18
934 1 7 7 12
934 1 4 5 2
935 1 6 6 12
935 1 7 7 24
935 1 4 6 4
936 1 6 7 6
936 1 7 7 24
936 1 4 7 2
937 1 7 7 36
953 1 5 5 4
953 1 5 7 1
954 1 5 5 4
955 1 5 5 12
956 1 5 5 12
957 1 5 5 12
958 1 5 5 12
960 1 5 5 4
960 1 5 7 2
961 1 5 5 4
961 1 5 7 1
962 1 5 7 4
963 1 5 7 8
964 1 5 7 3
964 1 5 5 4
964 1 6 7 1
965 1 5 7 5
965 1 5 5 4
966 1 5 7 2
966 1 5 5 8
967 1 5 7 4
967 1 5 5 8
969 1 5 7 4
969 1 6 7 4
970 1 5 7 4
971 1 5 7 3
971 1 6 7 3
972 1 5 7 3
976 1 7 7 2
979 1 5 5 4
979 1 7 7 4
980 1 5 5 4
981 1 5 5 8
981 1 7 7 2
982 1 5 5 8
983 1 5 5 24
984 1 5 5 24
985 1 5 6 6
986 1 5 6 2
986 1 5 7 2
986 1 7 7 2
987 1 5 6 4
987 1 5 7 2
988 1 5 6 4
988 1 5 7 4
989 1 5 7 2
989 1 7 7 4
990 1 5 7 2
991 1 5 7 2
991 1 5 5 6
991 1 5 6 4
991 1 6 6 2
991 1 7 7 6
992 1 5 7 3
992 1 5 5 4
992 1 5 6 2
992 1 7 7 2
993 1 5 7 4
993 1 5 5 4
994 1 5 6 2
994 1 7 7 2
994 1 5 7 2
995 1 5 7 4
995 1 7 7 4
996 1 5 6 8
996 1 5 7 2
997 1 5 5 8
997 1 5 6 8
997 1 6 6 4
997 1 6 7 2
997 1 5 7 2
998 1 5 5 8
998 1 5 6 4
998 1 6 7 1
998 1 5 7 2
999 1 5 7 5
999 1 5 6 8
999 1 5 5 4
999 1 6 6 4
999 1 7 7 4
1000 1 5 7 6
1000 1 5 6 6
1000 1 5 5 4
1000 1 7 7 2
1001 1 5 7 4
1001 1 5 5 8
1002 1 5 7 8
1002 1 5 5 8
1002 1 5 6 2
1003 1 5 7 10
1003 1 5 5 8
1004 1 5 6 2
1004 1 7 7 6
1004 1 5 5 2
1004 1 6 6 2
1005 1 5 6 2
1005 1 7 7 2
1007 1 5 5 12
1007 1 7 7 2
1007 1 5 7 4
1007 1 6 7 4
1008 1 5 5 8
1008 1 5 7 4
1008 1 7 7 8
1008 1 6 7 3
1009 1 5 5 8
1009 1 7 7 2
1009 1 5 7 2
1009 1 6 7 2
1010 1 5 5 8
1010 1 5 7 2
1010 1 7 7 8
1010 1 6 7 2
1011 1 5 7 6
1011 1 7 7 6
1012 1 5 7 6
1012 1 5 5 4
1012 1 5 6 4
1012 1 6 7 6
1012 1 6 6 4
1013 1 5 7 4
1013 1 5 5 2
1013 1 5 6 2
1013 1 7 7 4
1013 1 6 7 2
1013 1 6 6 2
1014 1 5 7 4
1014 1 5 6 2
1014 1 7 7 4
1015 1 5 5 8
1015 1 7 7 2
1016 1 5 7 4
1016 1 5 5 4
1016 1 6 7 6
1016 1 5 6 2
1017 1 5 7 3
1017 1 5 5 4
1017 1 7 7 4
1017 1 6 7 2
1018 1 5 7 4
1018 1 6 7 1
1019 1 5 7 4
1019 1 7 7 2
1020 1 6 7 6
1023 1 5 7 8
1023 1 5 6 16
1023 1 6 6 8
1023 1 7 7 4
1024 1 5 7 16
1024 1 5 6 8
1025 1 5 7 24
1026 1 5 5 20
1026 1 7 7 20
1027 1 5 5 20
1027 1 7 7 20
1028 1 5 7 12
1028 1 6 7 12
1029 1 5 6 14
1029 1 5 5 14
1029 1 7 7 14
1029 1 6 6 14
1030 1 5 7 4
1030 1 5 5 6
1030 1 7 7 10
1030 1 6 6 6
1030 1 5 6 6
1030 1 6 7 4
1031 1 5 7 6
1031 1 5 5 4
1031 1 7 7 8
1031 1 6 7 6
1031 1 5 6 2
1032 1 5 6 2
1032 1 5 5 4
1032 1 7 7 12
1032 1 5 7 4
1032 1 6 6 4
1033 1 5 7 6
1033 1 5 5 4
1033 1 7 7 12
1033 1 6 7 2
1034 1 5 7 2
1034 1 5 6 4
1034 1 6 7 6
1034 1 7 7 8
1034 1 6 6 4
1035 1 5 7 4
1035 1 5 6 2
1035 1 6 7 2
1035 1 7 7 8
1036 1 5 7 6
1036 1 7 7 12
1037 1 6 7 8
1037 1 7 7 8
1038 1 6 6 4
1038 1 7 7 8
1039 1 6 7 2
1039 1 7 7 8
1040 1 7 7 12


==> anc/check_M.sage <==
#
# Decomposing graphs into edges and triangles
#
# Daniel Kral  Bernard Lidicky  Taisa L. Martins  Yanitsa Pehova
#
# This will check the matrix M we have in the paper has properties
# we promise.
#

load("rounding_exact.py")

zerovectors =  matrix([[1, 0, 3, 1, 0, 3, 0]])

paper_solution=[
 [1800000000 , 2444365956 ,  640188285 , -1524146769 , 1386815580 , -732139362  , -129387078 ],
 [2444365956 , 4759879134 , 1177441152 , -1783771230 , 2546923788 , -1397639394 , -143552208 ],
 [ 640188285  , 1177441152 ,  484273772 , -317303211,  1038156300  , -591902130   , -6783162 ],
 [-1524146769 , -1783771230 , -317303211 , 1558870290 , -651906630  , 305728704  , 154602378 ],
 [ 1386815580 , 2546923788 , 1038156300 , -651906630 ,  2285399634 , -1283125950  , -10755036],
 [-732139362 , -1397639394 , -591902130 ,  305728704 , -1283125950  , 734039016   , -1621938 ],
 [-129387078  , -143552208  ,  -6783162  , 154602378  , -10755036   , -1621938  ,  23860164  ]]
solutionMatrix = matrix(QQ, paper_solution)/6000000000

p = read_problem_file("SDP_n7_UB_F_edges2__objective.txt.dat-s")

M=[solutionMatrix]
LM = matrixToLinear(1,[7],M)

print "Testing M in the calculation:"
print "Minimum is",-min(checkSolution(p,LM))
print "This number should be 2*21=42."
print "(We run the calculation with scale 2 to get ineger coefficients)"
print
print "Eigenvalues of solution matrix M are",solutionMatrix.eigenvalues()
print "Testing that 0 is indeed an eigenvalue and it is not a rounding error"
print "by showing [1, 0, 3, 1, 0, 3, 0] * M =", zerovectors*solutionMatrix




==> anc/flag_small.cpp <==
/* 
 
 #    Decomposing graphs into edges and triangles
 #    
 #    Daniel Kral  Bernard Lidicky  Taisa L. Martins  Yanitsa Pehova
 #
 
Compile using  
g++
Optionally with -fopenmp
 
 
Files and file formats:
 
 Problem:
    min/max c_1xG_1 + c_2xG_2 + c_3xG_3
 subject to
    c_4xG_4 + c_5xG_5 + c_6 \geq 0
    c_7xG_7 + c_8xG_8 + c_9 \geq 0
 
 Objective file: (F_edges2__objective.txt)
   c_1 G_1
   c_2 G_2
   c_3 G_3
 0
   c_6
   c_4 G_5
   c_5 G_5
 0
   c_9
   c_7 G_7
   c_8 G_8
 0
 Optional program description (that does not start with a number)

 */

#include <iostream>
#include <fstream>
#include <sstream>
#include <istream>
#include <iterator>
#include <vector>
#include <vector>
#include <utility>
#include <assert.h>
#include <cstring>
#include <algorithm>
#include <cstdarg>
#include <cstdlib>
#include <cmath>
#include <limits> 
#include <unistd.h>
#include <iomanip>  

using namespace std;

#define G_COLORED_EDGES 2

/*
#define USE_COUNT_INSTEAD_OF_DENSITY_IN_OBJECTIVE // When computing the density for objective function, it uses count instead of density. 
                                 // Usefull if you are shooting for exact result and want the SDP to have integers in the input. Alternatively, same could be
                                 // achieved by properly changing the objective function but it gives chance for rounding errors
#define G_USE_PERMITTED_SUBFLAGS // If the number of forbidden subflags of some size is too big, you may enumerate permitted subflags of some size in addition
                                  // to forbidden subflags
#define WRITE_INTEGER_DENSITIES_FOR_LINEAR_CONSTRAINTS  // it will modify the linear constraints by multiplying them by some constant and hope the numbers
                                  // from linear constraints that appear in the sdp will be integers

 
// Tweaks - maybe not used

#define G_REMOVE_DUPLICATES_WHILE_LOADING_FLAGS     // Usefull when loading some 'dirty' input
#define G_CHECK_FOR_FORBIDDEN_WHILE_LOADING_FLAGS   //
#define G_EARLY_FORBIDDEN_TEST_IN_GENERATING  // when coloring edges, test for forbidden graphs after every subgraph 0...x is entirely colored
#define G_FLAG_PRODUCTS_SLOW_LOW_MEMORY       // really slow, dont do this

 */


#ifndef V
#define V      8  // Maximum number of vertices of flags. If you know you need smaller, use smaller - will be faster and less memory consuming
#endif

#define G_NOT_ALL_FLAGS_USED // Some extra warnings if there are unexpected flags. This should be enabled

#define G_USING_ZERO_AS_ANY_COLOR // If something has color 0, it is considered to have anycolor or being uncolored. Usefull when trying to find extensions of some graph

#define G_BE_BRAVE_AND_IGNORE_SAFETY_ASSERTS // Will be slower, but if not defined. But if you don't trust the program, comment it :-)

#define USE_REDUCED_TYPES // 4 4 1:123  and 4 4 1:234 are considered redundant and only one is used. This you want to have on. Not having it is stupid unless you have ordered vertices


#define MAX_FLAG_TYPES  300000 // Just a constant - raise if neded - means different theta

//#define WRITE_INTEGER_DENSITIES_FOR_LINEAR_CONSTRAINTS

#ifdef G_COLORED_EDGES
#define COLORS_EDGES (G_COLORED_EDGES+1)
#endif


bool g_use_simple_linear_constraints = true;
vector<int>  g_use_simple_linear_constraints_list;




// This is the main class that holds a flag. 
class flag
{
public:
    flag()
    {
		m_Theta = 0;
		m_vertices = 0;
    }
    
    virtual ~flag()
    {
        
    }
    
    
    
  
    
    void make_all_vertices_labeled()
    {
        m_Theta = m_vertices;
    }
    
    bool is_labeled(const int v) const
    {
        assert(v < m_vertices);
        return  v < m_Theta;
    }
    
    // returns the number of labeled vertices
    int labeled_vertices_cnt() const
    {
        return m_Theta;
    }    

    
    // First m_Theta vertices are considered labeled in that order
    void set_Theta(int Theta)
    {
        // if !G_ORDERED_VERTICES, then the labeled vertices are first. Not true for ordered.
        assert(Theta <= m_vertices);
        m_Theta = Theta;
    }
    
	
    int get_Theta()
    {
        return m_Theta;
    }
    
    void set_vertices_and_Theta(int vertices, int Theta)
    {
        set_vertices(vertices);
        set_Theta(Theta);
    }
	
	
    // set the nymber of vertices and clears the graph
    void set_vertices(int vertices)
    {
        assert(vertices <= V);
        m_vertices = vertices;
        

		
#ifdef G_COLORED_EDGES
        for (int u = 0; u < V; u++)
        {
	        for (int v = 0; v < V; v++)
	        {
	            m_color_edge[u][v] = 0;
	        }
	    }
        
        m_colored_edges[0] = e();
        for (int c = 1; c < COLORS_EDGES; c++)  m_colored_edges[c] = 0;
#endif

        
    }


#ifdef G_COLORED_EDGES
    void color_edge(int u, int v, int color)
    {
    	assert(u != v);
    	assert(u < m_vertices);
    	assert(color >= 0);
        assert(color < COLORS_EDGES);
        
    	int old_color = m_color_edge[u][v];
        
    	m_colored_edges[old_color]--;
    	
        m_color_edge[u][v] = m_color_edge[v][u] = color;
    	
    	m_colored_edges[color]++;

    }
#endif
    
// Sequence of functions for checking if two flags have the same type //
private:
    // TODO: This sequence could be rewritten by using early check and no need
    // for creating copies of F - could be more effective.
    bool have_same_type_colorblind_colored_3edges(const flag &h) const
    {
        return have_same_type_colorblind_colored_edges(h);
    }
    
    
    bool have_same_type_colorblind_colored_edges(const flag &h) const
    {
        return have_same_type_colorblind_oriented_edges(h);
    }
    
    bool have_same_type_colorblind_oriented_edges(const flag &h) const
    {
        return have_same_type_colorblind_vertices(h);
    }
    
    bool have_same_type_colorblind_vertices(const flag &h) const
    {
        return have_same_type_not_colorblind(h);
    }

    bool have_same_type_not_colorblind(const flag &f) const
    {
        //if (m_Theta != f.m_Theta) return false;
        //if (m_Theta == 0) return true;
        
        
        
#ifdef G_COLORED_EDGES
        assert(m_Theta < V);
        for (int u = 0; u < m_Theta; u ++)
            for (int v = u+1; v < m_Theta; v++)
            {
#ifdef G_USING_ZERO_AS_ANY_COLOR
                if (m_color_edge[u][v] == 0 || f.m_color_edge[u][v] == 0) continue;
#endif            
                if (m_color_edge[u][v] != f.m_color_edge[u][v]) return false;
            }
#endif
        
        
        
        
        
        
        return true;
    }
    

public:    
    // This is the function to call in general program
    bool have_same_type(const flag &f) const
    {
        if (m_Theta == 0 && f.m_Theta == 0) return true;
        if (labeled_vertices_cnt() != f.labeled_vertices_cnt()) return false;
        
        return have_same_type_colorblind_colored_3edges(f);
    }
    
    
    bool is_isomorphic_to_colorblind_colored_3edges(const flag &h) const
    {
        return is_isomorphic_to_colorblind_colored_edges(h);
    }
    
    bool is_isomorphic_to_colorblind_colored_edges(const flag &h) const
    {
        return is_isomorphic_to_colorblind_oriented_edges(h);
    }
    
    bool is_isomorphic_to_colorblind_oriented_edges(const flag &h) const
    {
        return is_isomorphic_to_colorblind_vertices(h);
    }
    
    bool is_isomorphic_to_colorblind_vertices(const flag &h) const
    {
        return is_isomorphic_to_not_colorblind(h);
    }
    
    bool is_isomorphic_to(const flag &h) const
    {
        // Just a quick kill
        if (m_vertices != h.m_vertices) 
        {
            return false;
        }
        if (labeled_vertices_cnt() != h.labeled_vertices_cnt())
        {
            return false;
        }
        
        //cerr << "Testing " << h.print() << " and " << print() << endl;
        
        return is_isomorphic_to_colorblind_colored_3edges(h);
    }
	
	
	// perm is mapping vertices of h to vertices of this. pv is a candidate for
	// mapping of v, all vertices before v are already mapped.
	bool is_map_up_to_v_correct(int v, int pv, const int *perm, const flag &h) const
	{
			
						
#ifdef G_COLORED_EDGES
      // check edges, 0 as joker
      for (int u = 0; u < v; u++)
         if (m_color_edge[perm[u]][pv] != h.m_color_edge[u][v] && m_color_edge[perm[u]][pv] != 0 && h.m_color_edge[u][v] != 0) return false;        
#endif


        
        

        
		return true;
	}

    bool is_mapping_an_equality(int *perm, const flag &h) const
    {
#ifdef G_COLORED_EDGES
        //	check coloring
        for (int u = 0; u < m_vertices; u++)
        {
            for (int x = u+1; x < m_vertices; x++)
            {
                if (m_color_edge[perm[u]][perm[x]] == 0 || h.m_color_edge[u][x]==0) continue;
                if (m_color_edge[perm[u]][perm[x]] != h.m_color_edge[u][x]) return false;
            }
        }
#endif
        
        return true;
    }
    
    // Real isomorphism testing
	bool make_perm_isomorphic(int v, int *perm, bool *used, const flag &h) const
	{
		// Test if the permutation is isomorphism
		if (v >= m_vertices)
		{
#ifndef G_BE_BRAVE_AND_IGNORE_SAFETY_ASSERTS
            assert(is_mapping_an_equality(perm,h) == true);
#endif
            
			return true;
		}

		for (int pv = m_Theta; pv < m_vertices; pv++)
		{
			// check if used
			if (used[pv]) continue;

			if (!is_map_up_to_v_correct(v, pv, perm, h)) continue;

            
			perm[v] = pv;
			used[pv]  = true;
			
			if (make_perm_isomorphic(v+1, perm, used, h)) return true;
			
			used[pv]  = false;
		}
		
		return false;
	}
	
	
	bool is_isomorphic_to_not_colorblind(const flag &h) const
	{
        //if (labeled_vertices_cnt() > 0)
        //    cerr << "Starting testing not colorblind " << print() <<" and "<< h.print() << endl;

        
        // quick check
        if (m_vertices != h.m_vertices) 
        {
        if (labeled_vertices_cnt() > 0)
            //cerr << "Wrong number of vertices " << endl;
            return false;
        }
        if (labeled_vertices_cnt() != h.labeled_vertices_cnt())
        {
        if (labeled_vertices_cnt() > 0)
            //cerr << "Wrong number of labeled vertices " << labeled_vertices_cnt() << " " << h.labeled_vertices_cnt() << endl;
            return false;
        }
		
#ifdef G_COLORED_EDGES
        for (int c = 0; c < COLORS_EDGES; c++)
        {
            //if (m_vertices==0)
            //    cerr << c << "  " << m_colored_edges[c] << " " << h.m_colored_edges[c] << endl;
	        if (m_colored_edges[c] >  h.m_colored_edges[c]+h.m_colored_edges[0]) return false;
            if (m_colored_edges[c]+h.m_colored_edges[0] <  h.m_colored_edges[c]) return false;
	    }
#endif

		// Check for same type
		if (!have_same_type_not_colorblind(h)) return false;
		
		// try check all permutations --- WASTING HERE!!!!!!!!
		int perm[V];
		bool used[V];

		// Theta is preserved by the mapping
        for (int i = 0; i < m_Theta; i++)
        {
            perm[i] = i;
            used[i] = true;
        }
        
        for (int i = m_Theta; i < V; i++)
        {
            perm[i] = 0;
            used[i] = false;
        }
		
        return make_perm_isomorphic(m_Theta, perm, used, h);
	}

    
    void create_minlex_signature_blind_3edges(const flag &h, string &lex_min) const
    {
        string Hprint = h.print("");
        if (Hprint.compare(lex_min) < 0)
        {
            lex_min = Hprint;
        }
    }
    
    void create_minlex_signature_blind_edges(const flag &h, string &lex_min) const
    {
        create_minlex_signature_blind_3edges(h, lex_min);
    }
    
    void create_minlex_signature_oriented_edges(const flag &h, string &lex_min) const
    {
        create_minlex_signature_blind_edges(h,lex_min);
    }
    
    
    void create_minlex_signature_blind_vertices(const flag &h, string &lex_min) const
    {
        create_minlex_signature_oriented_edges(h, lex_min);
    }

        
    void create_minlex_signature()
    {
    }


    void get_type_subflag(flag &f) const
    {
        const int mapping[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
        f.as_subflag(*this,mapping,m_Theta,m_Theta);        
    }
    
    
    // removes two vertices
    void remove_vertices(int u, int v)
    {
        int mapping[V];
        
        int id = 0;
        for (int i = 0; i < m_vertices;i++)
        {
            if (i == u || i == v) continue;
            mapping[id++] = i;
        }
        
        flag h;
        h.as_subflag(*this, mapping, m_vertices-2, 0);
        
        *this = h;
    }

    void remove_labeled_vertices()
    {
        if (m_Theta == 0)
            return;
        
        int mapping[V];
        
        for (int i = 0; i < m_vertices-m_Theta;i++)
        {
            mapping[i] = i+m_Theta;
        }
        
        flag h;
        h.as_subflag(*this, mapping, m_vertices-m_Theta, 0);
        
        *this = h;
    }
    
    void as_subflag(const flag &h,const int *mapping, int vertices, int theta, bool create_signature=true)
    {
        set_vertices_and_Theta(vertices,theta);
		
#ifdef G_COLORED_EDGES
        for (int x = 0; x < m_vertices-1; x++)
            for (int y = x+1; y < m_vertices; y++)
            {
                color_edge(x,y,h.m_color_edge[mapping[x]][mapping[y]]);
            }
#endif

    }
    


    
    
        
    int e()
    {
        return (m_vertices*(m_vertices-1))/2;
    }
    
    int e3()
    {
        return (m_vertices*(m_vertices-1)*(m_vertices-2))/6;
    }	
	
	
    bool contains_as_subflag_map_rest(const flag &g, int* mapping, int next_to_map, int first_available) const
    {
        if (next_to_map >= g.m_vertices)
        {
            flag h;
            h.as_subflag(*this, mapping,g.m_vertices, g.m_Theta);
            
            //This may happen!!
            // assert(g.m_Theta == 0);
         
            //cerr << "Testing " << h.print() << " and " << g.print() << endl;

            
            if (h.is_isomorphic_to(g))
            {
                return true;
            }
                         
            return false;
        }
        
        if (first_available < g.m_Theta)
        {
            mapping[next_to_map] = first_available;
            if (contains_as_subflag_map_rest(g,mapping,next_to_map+1,first_available+1)) return true;            
        }
        else
        {
        for (int i = first_available; i < m_vertices; i++)
        {
            mapping[next_to_map] = i;
            if (contains_as_subflag_map_rest(g,mapping,next_to_map+1,i+1)) return true;
        }
        }
        
        return false;
    }
    
    // Count density of g as a subflags
    bool contains_as_subflag(const flag &g) const
    {
        if (g.m_vertices > m_vertices) return false;
        
        int mapping[g.m_vertices];
                
        return contains_as_subflag_map_rest(g,mapping,0,0);        
    }
    
    
	void density_subflag_map_rest(const flag &g, int &total, int &good, int* mapping, int next_to_map, int first_available) const
	{
		if (next_to_map >= g.m_vertices)
		{
			flag h;
			h.as_subflag(*this, mapping,g.m_vertices, g.m_Theta);
			
			assert(g.m_Theta == 0);
			
			if (h.is_isomorphic_to(g)) good++;
			
			total++;
			return;
		}
		
		for (int i = first_available; i < m_vertices; i++)
		{
			mapping[next_to_map] = i;
			density_subflag_map_rest(g,total,good,mapping,next_to_map+1,i+1);
		}
	}
	
	// Count density of g as a subflags
    double density_subflag(const flag &g) const
    {
		if (g.m_vertices > m_vertices) return 0;
		
		int mapping[g.m_vertices];
		
		int total = 0;
		int good = 0;
		
		density_subflag_map_rest(g,total,good,mapping,0,0);
		
        return (double)good/(double)total;
	}

	int count_subflag(const flag &g) const
	{
		if (g.m_vertices > m_vertices) return 0;
		
		int mapping[g.m_vertices];
		
		int total = 0;
		int good = 0;
		
		density_subflag_map_rest(g,total,good,mapping,0,0);
		
      return good;
	}
    
    
    void count_labeled_copies_of_map_rest(const flag &g_labeled, int &good_maps, int* mapping, int *used, int next_to_map) const
    {
        if (next_to_map >= g_labeled.m_vertices)
        {
            flag h;
            h.as_subflag(*this, mapping,g_labeled.m_vertices, g_labeled.m_Theta);
            
            assert(g_labeled.m_Theta == g_labeled.m_vertices);
            
            if (h.have_same_type(g_labeled)) good_maps++;

            return;
        }
        
        for (int i = 0; i < m_vertices; i++)
        {
            if (used[i]) continue;
            mapping[next_to_map] = i;
            used[i] = 1;
            count_labeled_copies_of_map_rest(g_labeled,good_maps,mapping,used,next_to_map+1);
            used[i] = 0;
        }
    }
    

    int count_labeled_copies_of(const flag &g) const
    {
        if (g.m_vertices > m_vertices) return 0;
       
        // This does not work correctly for unlabeled graphs
        assert(g.m_Theta == 0 && m_Theta == 0);
        
        
        // We use have_same_type to check correct mappings...
        flag g_labeled = g;
        g_labeled.m_Theta = g.m_vertices;
        
        int mapping[g.m_vertices];
        int used[m_vertices];
        for (int i = 0; i < m_vertices; i++)
        {
            used[i] = 0;
        }
        
        int good_maps = 0;
        
        count_labeled_copies_of_map_rest(g_labeled,good_maps,mapping,used,0);
        
        return good_maps;
    }
    
    
    
    void generate_subflags_of_size_n_rest(int n, vector<flag> &subflags, int* mapping, int next_to_map, int first_available, const vector<int> &available_to_map) const
    {
        if (next_to_map >= n)
        {
            flag h;
            h.as_subflag(*this, mapping, n, 0);
            bool h_is_new = true;
            for (int i = 0; i < (int)subflags.size(); ++i)
            {
                if (h.is_isomorphic_to(subflags[i])) 
                {
                    h_is_new = false;
                    break;
                } 
            }
            if (h_is_new) subflags.push_back(h);            
            return;
        }
        
        for (int i = first_available; i < (int)available_to_map.size()-(n-next_to_map); i++)
        {
            mapping[next_to_map] = available_to_map[i];
            generate_subflags_of_size_n_rest(n,subflags,mapping,next_to_map+1,i+1,available_to_map);
        }
    }
   
    
    // Could be written as a template with size of in_subflag - should be faster
    // an/or with arrays
    // if in_subrgaph is specified, then only subflags containing in_subrgaph are generated
    int generate_subflags_of_size_n(int n, vector<flag> &subflags, const vector<int> &in_subflag = vector<int>()) const
    {
        if (n > m_vertices) return 0;
        
        // This does not work correctly for unlabeled graphs
        assert(m_Theta == 0);
                
        int mapping[n];
        
        vector<int> available_to_map;
        for (int i = 0; i < m_vertices; i++)
            if (find(in_subflag.begin(), in_subflag.end(), i) == in_subflag.end()) 
                available_to_map.push_back(i);
        
        for (int i = 0; i < (int)in_subflag.size(); i++)
            mapping[i] = in_subflag[i];
        
        generate_subflags_of_size_n_rest(n, subflags, mapping, (int)in_subflag.size(),0,in_subflag);
        
        return (int)subflags.size();
    }
    
    
    
    
    // Copy data from g if the number of vertices of g is <= current number
    void copy_from(const flag &g)
    {
        assert(m_vertices >= g.m_vertices);
     
        

        
        
#ifdef G_COLORED_EDGES
        for (int x = 0; x < g.m_vertices-1; x++)
            for (int y = x+1; y < g.m_vertices; y++)
            {
                color_edge(x,y,g.m_color_edge[x][y]);
            }        
#endif        
    }
    
/***************************************************************************************************************** Printing ****************/
	void print_for_human() const
	{
		// Prints the number of vertices, zero as not type and then part of the diagonal matrix
		cout << m_vertices << " " << m_Theta << " ";
		
		
		cout << endl;
	}

    template<typename T>
    string print_latex(bool use_label, const T &graph_label) const
    {
        if (m_vertices == 0)
        {
            return "";
        }
        
        stringstream ss;
        
        // Prints the number of vertices, zero as not type and then part of the diagonal matrix
        ss << "\\begin{tikzpicture}\\outercycle{" << m_vertices+1 << "}{" << m_vertices << "}\n";
        
#ifdef G_COLORED_EDGES
        for (int u = 0; u < m_vertices; u++)
        {
            for (int v = u+1; v < m_vertices; v++)
            {
                ss << "\\draw[edge_color" << m_color_edge[u][v] << "] (x"<<u<<")--(x"<<v<<");"; 
            }
            ss << "  ";
        }
        ss << endl;
#endif
      
        for (int i = 0; i < m_vertices; i++)
        {
            if (i < m_Theta)
                ss << "\\draw (x"<<i<<") node[labeled_vertex]{};";
            else
                ss << "\\draw (x"<<i<<") node[unlabeled_vertex]{};";
        }
        ss << endl;
        
        
        if (use_label)
        {
            ss << "\\draw (labelpoint) node{"<<graph_label<<"};" << endl;
        }
        ss << "\\end{tikzpicture}" << endl;
        
        return ss.str();
    }
    
    
	
	string print(const string &delimeter=" ") const
	{
		stringstream ss;
		
		// Prints the number of vertices, zero as not type and then part of the diagonal matrix
		ss << m_vertices << delimeter << m_Theta << delimeter << delimeter;

#ifdef G_COLORED_EDGES
  		for (int u = 0; u < m_vertices; u++)
  		{
    		for (int v = u+1; v < m_vertices; v++)
				ss << delimeter << m_color_edge[u][v];
            ss << delimeter;
		}
#endif
        
		return ss.str();
	}
    
	
	
    
/***************************************************************************************************************** Loading ****************/	
	void load_from_string(const char *str)
	{
		stringstream s(str);
		load_from_stream(s, -1, -1);
	}
		
	
   bool load_from_stream(istream &stream, int assumed_vertices, int assumed_theta)
   {
		int vertices, theta;
		stream >> vertices >> theta;
		if (!stream.good()) return false; 

#ifdef G_VERBOSE_OUTPUT
        if (assumed_theta != -1 && theta != assumed_theta)
        {
            cerr << "Err: assumed theta " << assumed_theta << " but loaded " <<  theta << " for " << vertices << " vertices " << endl;
        }
#endif       
		assert(assumed_theta == -1 || theta == assumed_theta);
        assert(assumed_vertices == -1 || assumed_vertices == vertices);
		set_vertices_and_Theta(vertices, theta);
		
		
#ifdef G_COLORED_EDGES
		int color;
		for (int u = 0; u < vertices; u++)
		{
			for (int v = u+1; v < vertices; v++)
			{
				stream >> color;
				color_edge(u,v,color);
			}
		}
#endif
       
       //cerr << print() << endl;
       
       create_minlex_signature();

		return true;
	}

public:
    
    flag& operator=(const flag& f)
    {
        m_vertices = f.m_vertices;
        m_Theta    = f.m_Theta;

        
        
        
#ifdef G_COLORED_EDGES
        for (int i = 0; i < m_vertices; i++)
            for (int j = 0; j < m_vertices; j++)
                {
                    m_color_edge[i][j] = f.m_color_edge[i][j];
                }
        
        for (int i = 0; i < COLORS_EDGES; i++)
        {
            m_colored_edges[i] = f.m_colored_edges[i];
        }         
        
#endif
        
        return *this;
    }
    
		
	int m_vertices;  // number of vertices
    int m_Theta;     // number of labeled vertices in case of not ordered. Binary string which are labeled in ordered
 	
//	int m_id; // id of the original flag

    
	
	
#ifdef G_COLORED_EDGES
	int m_color_edge[V][V];  // adjacency matrix
//	int m_colored_deg[V][COLORS_EDGES]; // number of edges from each vertex of a particular color
	int m_colored_edges[COLORS_EDGES]; // number of edges of each color
//	vector<int> m_deg_sorted;
//	bool m_deg_sorted_valid;
#endif
 
    
};


class flag_and_coefficient
{
public:
	flag   g;
	double coefficient;
};


// Try if the number should be actuallly rounded
double smart_round(double d)
{
    double dr = round(d);
    if (abs(dr-d) < 0.00000001) return dr;
    return d;
}


// constraint is of the form...  m_flag + m_constant >= 0
class linear_constraint
{
public:
    linear_constraint()
    {
        m_checked = false; 
        m_labeled_vertices_in_type_cnt = 0;
    }
    
    
    bool check_constraint()
    {
        if (m_entries.size() == 0) 
        {
            m_checked = false;
            //m_same_types = false;
            return false;
        }
        
        m_entries_max_size = m_entries[0].g.m_vertices;
        
        for (int i = 1; i < (int)m_entries.size(); i++)
        {
            if (! m_entries[0].g.have_same_type(m_entries[i].g))
            {
                m_checked = false;
                return false;
            }
            if (m_entries_max_size < m_entries[i].g.m_vertices)
            {
                m_entries_max_size = m_entries[i].g.m_vertices;
            }
        }
        
        m_labeled_vertices_in_type_cnt = m_entries[0].g.labeled_vertices_cnt();
        
        m_entries[0].g.get_type_subflag(m_type);
        
        m_checked = true;

//        m_same_types = true;
        
        if (m_constant != 0)
        {
            flag_and_coefficient fc;
            fc.g = m_type;
            fc.coefficient = m_constant;
            m_entries.push_back(fc);
            m_constant = 0;
        }
        
        return false;
    }
    
    string print()
    {
        stringstream ss;
        ss << "0 " << m_constant << endl;
        for (int i = 0; i < (int)m_entries.size(); i++)
        {
            ss.precision(17);
            ss << m_entries[i].coefficient << " " << m_entries[i].g.print() << endl;
        }
        return ss.str();
    }
    
    void add_entry(const flag_and_coefficient& fc)
    {
        for (int i = 0; i < (int)m_entries.size(); i++)
        {
            if (m_entries[i].g.is_isomorphic_to(fc.g))
            {
                m_entries[i].coefficient += fc.coefficient;
                if (m_entries[i].coefficient == 0)
                {
                    m_entries.erase(m_entries.begin()+i);
                }
                return;
            }
        }
        m_entries.push_back(fc);
    }
    
public:
	vector<flag_and_coefficient> m_entries;
	double m_constant;
    
    bool   m_checked;
    //bool   m_same_types;  // true if the entries are of same type and size 
    int    m_entries_max_size;
    int    m_labeled_vertices_in_type_cnt;
    
    flag   m_type;
};




vector<flag> g_unlabeled_flags[V+1];
vector<flag> g_types[V+1]; // types - it is just same as g_unlabeled_flags, but all vertices are labeled :-) Used for reduced types
vector<vector<flag> >  g_flags; // flags to process using multiplication - every type&size is a separate list


vector<linear_constraint> g_linear_constraints;
vector<flag_and_coefficient> g_objective_combination;
vector<flag> g_forbidden_subflags;
vector<flag> g_forbidden_subflags_by_size[V+1];
vector<flag> g_no_slack_flags; // means no slack in CSDP
string       g_program_description;  // loaded from the objective function







int binomial(int n, int k) {
    int b = 1;
    for (int i = 0; i < k; ++i) {
        b *= (n - i);
        b /= (i + 1);
    }
    return b;
}

int factorial(int n) {
    int b = 1;
    for (int i = 2; i <= n; i++) {
        b *= i;
    }
    return b;
}


#ifdef DONT_USE_C11
double stod(const string&  str)
{
    stringstream ss(str);
    double d;
    ss >> d;
    return d;
}

string to_string (long long val)
{
    stringstream ss;
    ss << val;
    return ss.str();
}
#endif


string filename_prefix()
{
    stringstream filename;
    
    filename << "F"
#ifdef G_COLORED_EDGES
    << "_edges" << COLORS_EDGES-1
#endif
    ;
    return filename.str();
}




inline int find_flag_in_list(const flag &f, const vector<flag> &fv)
{
    for (int i = 0; i < (int)fv.size(); ++i)
    {
        if (f.is_isomorphic_to(fv[i]))
        {
            return i;
        }
    }
    return -1;
}

inline int get_flag_type_in_list(const flag& f, vector< vector<flag> > &flags)
{
#ifdef USE_REDUCED_TYPES
    const int identity[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30};
    flag f_type;
    f_type.as_subflag(f,identity,f.m_Theta,0);
#endif 
    
    // Find correct type
    for (int i = 0; i < (int)flags.size(); i++)
    {
        if (flags[i].size() == 0)
        {
            cerr << "Some bug" << endl;
        }
        if (f.have_same_type(flags[i][0])) return i;
#ifdef USE_REDUCED_TYPES
        if (f.m_Theta == flags[i][0].m_Theta)
        {
            flag g_flags_type;
            g_flags_type.as_subflag(flags[i][0],identity,flags[i][0].m_Theta,0);
            if (g_flags_type.is_isomorphic_to(f_type))
                return -2;
        }
#endif        
        
    }
    
    return -1;
}

inline void include_flag_in_list(const flag& f, vector< vector<flag> > &flags, int id = -3, bool ignore_reduced_types = true)
{
    if (id == -3)
    {
        id = get_flag_type_in_list(f, flags);
    }
#ifdef  USE_REDUCED_TYPES   
    if (id == -2 && ignore_reduced_types) return;
#endif   
    if (id == -1 || id == -2)
    {
        vector<flag> new_type_list;
        new_type_list.push_back(f);
        flags.push_back(new_type_list);
        return;
    }
    
    flags[id].push_back(f);
}


inline void include_flag_in_list_if_new(const flag& f, vector< vector<flag> > &flags, bool ignore_reduced_types = true)
{
    int id = get_flag_type_in_list(f, flags);
#ifdef USE_REDUCED_TYPES
    if (id == -2 && ignore_reduced_types) 
    {
        return;
    }
#endif
    if (id == -1 || id == -2)
    {
//        cerr << "new type" << endl;
        include_flag_in_list(f, flags, id,ignore_reduced_types);
        return;
    }
    
    if (find_flag_in_list(f,flags[id]) != -1)
    {
//        cerr << "duplicate" << endl;
        return;   
    }
//    cerr << "new for known type" << f.print() << endl;
    flags[id].push_back(f);
}





inline bool is_flag_forbidden(const flag &g)
{
    for (int i = 0; i < (int)g_forbidden_subflags.size(); i++)
    {
        //cerr << "Testing " << g.print() << " and " << g_forbidden_subflags[i].print() << endl;
        if (g.contains_as_subflag(g_forbidden_subflags[i])) 
        {
            //cerr << "Forbidding " << g.print() << " because of " << g_forbidden_subflags[i].print() << endl;
            return true;
        }
    }
    return false;
}

//#ifdef G_USE_PERMITTED_SUBFLAGS  not used in early generation - maybe should be... ?
inline bool is_flag_forbidden_avoid_zeros(const flag &g, const vector<int> &in_subrgaph = vector<int>())
{
    vector<flag> subflags_list;
    for (int i = 1; i <= g.m_vertices; i++)
    {
        //if (g_permitted_subflags[i].size() == 0) continue;        
        if (g_forbidden_subflags_by_size[i].size() == 0) continue;
        
        subflags_list.clear();
        g.generate_subflags_of_size_n(i, subflags_list, in_subrgaph);
                
        for (int j = 0; j < (int)subflags_list.size(); j++)
        {
// Do not check subgraphs that are not fully colored
#ifdef G_COLORED_EDGES            
            if (subflags_list[j].m_colored_edges[0] > 0) continue;
#endif            
            if (find_flag_in_list(subflags_list[j], g_forbidden_subflags_by_size[i]) != -1) return true;
        }
    }
    return false;
}

/*
inline bool is_flag_forbidden_noninduced(const flag &g)
{
    for (int i = 0; i < (int)g_forbidden_subflags.size(); i++)
    {
        if (g.has_as_notinduced_subflag(g_forbidden_subflags[i])) return true;
    }
    return false;
}
*/

inline bool g_already_in_known_flags(flag &g, vector<flag> &flag_list)
{
    for (unsigned int i = 0; i < flag_list.size(); i++)
    {
        if (flag_list[i].is_isomorphic_to(g))
        {
            return true;
        }
    }
    return false;
}

inline void add_g_to_known_flags(flag &g, vector<flag> &flag_list)
{
    flag_list.push_back(g);
    //if (g.m_3edges_cnt >= 20)
    {
    //    cerr << g.print() << endl;
    }
}


#ifdef G_COLORED_EDGES
void try_color_edge(flag &g, int u, int v, vector<flag> &flag_list)
{
    if (v >= g.m_vertices || v == u)
    {
        u++;
        v = u+1;
#ifdef G_EARLY_FORBIDDEN_TEST_IN_GENERATING
        // test if graph on vertices 0...u is not forbidden
        const int identity[] = {0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15};
        flag g_to_u;
        g_to_u.as_subflag(g,identity, u+1, 0);
        
        cerr << "Testing " << g_to_u.print() << endl;
        
        if (is_flag_forbidden(g_to_u)) return;
#endif
    }
    if (v >= g.m_vertices)
    {
        if (is_flag_forbidden(g)) return;
        
        g.create_minlex_signature();
        
        if (!g_already_in_known_flags(g,flag_list)) add_g_to_known_flags(g,flag_list);
        //		add_g_to_known_flags(flagh_list);
        return;
    }
    
    
    // Color only uncolored edges.....
    if (g.m_color_edge[u][v] == 0)
    {
// Either color 1 us used for blow-up or for tournaments it is not used at all
// since color 1 does not change orientation
#if defined(G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY) || defined(G_TOURNAMENT)         
        for (int color = 2; color < COLORS_EDGES; color++)
#else
        for (int color = 1; color < COLORS_EDGES; color++)
#endif
        {
            g.color_edge(u,v,color);
            try_color_edge(g,u,v+1,flag_list);
        }
        g.color_edge(u,v,0);
    }
    else
    {
        try_color_edge(g,u,v+1,flag_list);
    }
}
#endif







void extensions_of_g_edges(flag &g, vector<flag> &flag_list)
{
    //cerr << "Generating extensions of " << g.print() << endl;
    
#ifdef G_COLORED_EDGES
    try_color_edge(g,0,1,flag_list);
    return;
#endif    
}





void extensions_of_g(flag &g, vector<flag> &flag_list)
{
    extensions_of_g_edges(g,flag_list);
}



// u is original, v will be a copy
// edges containing both will have color 1
void duplicate_vertex_u_to_v(flag &g, int u, int v)
{

#ifdef G_COLORED_EDGES
    
    for (int x = 0; x < g.m_vertices-1; x++)
    {
        if (x == u) 
            g.color_edge(v,x,1);
        else
            g.color_edge(v,x,g.m_color_edge[u][x]);
    }
#endif


    
}





///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)
///////////////////////////////////////////////////////////////////////////////////////////////////////////////// P(F1,F2,H)


// Rest of F2 is also piskced as a subset
void pick_F2_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_F2, int next_to_map,  bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F2.m_vertices)
    {
        flag H_F2;
        H_F2.as_subflag(H, mapping_F2, F2.m_vertices, F2.m_Theta);
        if (!H_F2.is_isomorphic_to(F2)) return;
		
        good_maps++;
        
        return;
    }
    
    int min_vertex = 0;
    if (next_to_map > F2.m_Theta) min_vertex = mapping_F2[next_to_map-1]+1;
    
    for (int v = min_vertex; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        used_from_H[v] = true;
        mapping_F2[next_to_map] = v;
        pick_F2_mapping(F1,F2,H,mapping_F2,next_to_map+1,used_from_H,good_maps);
        used_from_H[v] = false;
    }
    
}

// Rest of F1 is picked only as a subset
void pick_F1_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_F1, int *mapping_F2, int next_to_map,  bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F1.m_vertices)
    {
		//cout << "." << endl;

        // Check if the mapping is corect!
        flag H_F1;
        H_F1.as_subflag(H, mapping_F1, F1.m_vertices,F1.m_Theta);
		
        if (!H_F1.is_isomorphic_to(F1)) return;
        
        pick_F2_mapping(F1,F2,H,mapping_F2,F2.m_Theta,used_from_H,good_maps);
        return;
    }
    
    int min_vertex = 0;
    if (next_to_map > F1.m_Theta) min_vertex = mapping_F1[next_to_map-1]+1;
    
    for (int v = min_vertex; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        used_from_H[v] = true;
        mapping_F1[next_to_map] = v;
        pick_F1_mapping(F1,F2,H,mapping_F1,mapping_F2,next_to_map+1,used_from_H,good_maps);
        used_from_H[v] = false;
    }
}

// Theta mapping is picked as all permutations...
void pick_theta_mapping(const flag &F1, const flag &F2, const flag &H, int *mapping_theta, int next_to_map, bool *used_from_H, int &good_maps)
{
    if (next_to_map >= F1.m_Theta)
    {
        int mapping_F1[F1.m_vertices];
        int mapping_F2[F2.m_vertices];
        for (int i = 0; i < F1.m_Theta; i++)
        {
            mapping_F2[i] = mapping_F1[i] = mapping_theta[i];
        }
				
        pick_F1_mapping(F1,F2,H,mapping_F1,mapping_F2, F1.m_Theta, used_from_H,good_maps);
        return;
    }
	
    for (int v = 0; v < H.m_vertices; v++)
    {
        if (used_from_H[v]) continue;
        
        if (!H.is_map_up_to_v_correct(next_to_map, v, mapping_theta, F1)) continue;
       
         used_from_H[v] = true;
         mapping_theta[next_to_map] = v;
         pick_theta_mapping(F1,F2,H,mapping_theta,next_to_map+1,used_from_H,good_maps);
		 used_from_H[v] = false;
    }
}

inline double P_F1_F2_IN_H(const flag &F1, const flag &F2, const flag &H)
{
    assert(F1.m_Theta == F2.m_Theta);

#if defined(G_COLORED_EDGES) && !defined(G_COLORED_EDGES_BLIND)
	for (int c = 1; c < COLORS_EDGES; c++)
	{
        //		cout << "e" << endl;
        if (F1.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
        if (F2.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
	}
#endif

		
    int mapping_theta[F1.m_Theta];
    bool used_from_H[H.m_vertices];
    
    for (int i = 0; i < H.m_vertices; i++)
    {
        used_from_H[i] = false;
    }
	
    int good_maps = 0;
    pick_theta_mapping(F1,F2,H,mapping_theta,0,used_from_H,good_maps);
	
    
    int all_maps = 1;
#ifndef WRITE_INTEGER_DENSITIES_FOR_FLAGS
    for (int i = 0; i < F1.m_Theta; i++) all_maps *= (H.m_vertices-i);
    all_maps *= binomial(H.m_vertices-F1.m_Theta,F1.m_vertices-F1.m_Theta);
    all_maps *= binomial(H.m_vertices-F1.m_vertices,F2.m_vertices-F1.m_Theta);
#endif
    
	//    if (good_maps > 0)
	//        cout << "good_maps/all_maps: " << good_maps << "/" << all_maps << endl;
    
    
    return (double)good_maps/(double)all_maps;
}



inline double P_F1_F2_F3_IN_H(const flag &F1, const flag &F2, const flag &F3, const flag &H)
{
    assert(F1.m_Theta == F2.m_Theta);
    assert(F1.m_Theta == F3.m_Theta);
    
    assert(F1.m_vertices+F2.m_vertices+F3.m_vertices - 2*F1.labeled_vertices_cnt() <= H.m_vertices);
    
    flag type;
    F1.get_type_subflag(type);    

    
    // Some easy checks...
#if defined(G_COLORED_EDGES) && !defined(G_COLORED_EDGES_BLIND)
    for (int c = 1; c < COLORS_EDGES; c++)
    {
        if (F1.m_colored_edges[c] + F2.m_colored_edges[c] + F3.m_colored_edges[c] - 2*type.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
    }
#endif
    

    int good_maps = 0;
    int all_maps = 0;
    
    int vertex_split[V];

    int t = 0;
    for (int i = 0; i < type.m_vertices; i++) vertex_split[t++] = i;
    for (int i = type.m_vertices; i < F1.m_vertices; i++) vertex_split[t++] = -1;
    for (int i = type.m_vertices; i < F2.m_vertices; i++) vertex_split[t++] = -2;
    for (int i = type.m_vertices; i < F3.m_vertices; i++) vertex_split[t++] = -3;
    for (;t < H.m_vertices; t++) vertex_split[t] = -4;
    
    std::sort (vertex_split,vertex_split+H.m_vertices);
    
    flag tmp;
    int mapping[V];
    int next_to_map; // temporary
    do {
        all_maps++;
        
        
        //cerr << "split: ";
        //for (int i = 0; i < H.m_vertices; i++)
        //    cerr << vertex_split[i] << " " ;
        //cerr << endl;        
        
        
        // check if Theta correct
        for (int j = 0; j < H.m_vertices; j++)
        {
            if (vertex_split[j] < 0) continue;
            if (vertex_split[j] < type.m_vertices) mapping[vertex_split[j]] = j;
        }
        tmp.as_subflag(H,mapping,type.m_vertices,type.m_Theta);
        //cerr << tmp.print() << " vs " << type.print();
        if (!tmp.is_isomorphic_to(type)) continue;

        
        // check if F1 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -1) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F1.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F1)) continue;


        // check if F2 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -2) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F2.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F2)) continue;


        
        // check if F3 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -3) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F3.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F3)) continue;
        
        good_maps++;
        
    } while ( std::next_permutation(vertex_split,vertex_split+H.m_vertices) ); 

    //cerr << "Good/All: " << good_maps << "/" << all_maps << endl;
    
    return (double)good_maps/(double)all_maps;
}




inline double P_F1_IN_H(const flag &F1, const flag &H, bool density=true)
{
    
    assert(F1.m_vertices <= H.m_vertices);
    
    flag type;
    F1.get_type_subflag(type);    

    if (H.labeled_vertices_cnt() > 0)
    {
        flag typeH;
        H.get_type_subflag(typeH);    
        if (!type.contains_as_subflag(typeH)) return 0;
    }    
    
    // Some easy checks...
#if defined(G_COLORED_EDGES) && !defined(G_COLORED_EDGES_BLIND)
        
    for (int c = 1; c < COLORS_EDGES; c++)
    {
        if (F1.m_colored_edges[c] > H.m_colored_edges[c]) return 0;
    }
#endif
       
    
    int good_maps = 0;
    int all_maps = 0;
    
    int vertex_split[V];
    
    int t = 0;
    for (int i = 0; i < type.m_vertices; i++) vertex_split[t++] = i;
    for (int i = type.m_vertices; i < F1.m_vertices; i++) vertex_split[t++] = -1;
    for (;t < H.m_vertices; t++) vertex_split[t] = -4;
    
    std::sort (vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices);
    
    flag tmp;
    int mapping[V];
    int next_to_map; // temporary
    do {
        all_maps++;
        
        
        // check if Theta correct
        for (int j = 0; j < H.m_vertices; j++)
        {
            if (vertex_split[j] < 0) continue;
            if (vertex_split[j] < type.m_vertices) mapping[vertex_split[j]] = j;
        }
        tmp.as_subflag(H,mapping,type.m_vertices,type.m_Theta);
        //cerr << tmp.print() << " vs " << type.print();
        if (!tmp.is_isomorphic_to(type)) continue;
        
        
        // check if F1 correct
        next_to_map = type.m_vertices;
        for (int j = 0; j < H.m_vertices; j++)  if (vertex_split[j] == -1) mapping[next_to_map++] = j;
        tmp.as_subflag(H,mapping,F1.m_vertices,type.m_Theta);
        if (!tmp.is_isomorphic_to(F1)) continue;
        
        good_maps++;
        
    } while ( std::next_permutation(vertex_split+H.labeled_vertices_cnt(),vertex_split+H.m_vertices) ); 
    
    //cerr << "Good/All: " << good_maps << "/" << all_maps << endl;
    
    if (density)
        return (double)good_maps/(double)all_maps;
    else
        return good_maps;
}



bool load_flags_from_file(string filename, vector<flag> &flag_list,bool verbose_output=false)
{
    ifstream infile;
    infile.open (filename.c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with flags " << filename << endl;
        return false;
    }
    
    if (verbose_output)
        cerr << "Loading labeled flags from file " << filename << endl;
    
    
    flag f;
    while (f.load_from_stream(infile,-1,-1))
    {
        flag_list.push_back(f);
    }
    
    infile.close();
    
    return true;    
}

bool dump_flags_to_file(string filename, vector<flag> &flag_list)
{
    ofstream outfile;
    outfile.open(filename.c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename << endl;
        return false;
    }
    
    cerr << "Writing flags to file " << filename << endl;
    
    for (unsigned int x = 0; x < flag_list.size(); x++)
    {
        outfile << flag_list[x].print() << endl;
    }
    
    outfile.close();
    
    return true;
}

bool load_flags_and_coefficients_from_file(string filename, vector<flag_and_coefficient> &flag_list, bool verbose_output=false)
{
    istream *istr = &cin;
    
    ifstream infile;
    if (filename != "cin")
    {
        infile.open (filename.c_str(), ifstream::in);
        if (!infile.good())
        {
            cerr << "Failed opening file " << filename << endl;
            return false;
        }
        istr = &infile;
    }
    
    if (verbose_output)
        cerr << "Loading labeled flags from file " << filename << endl;
    
    
    flag_and_coefficient fc;
    (*istr) >> fc.coefficient;
    while ((*istr) && fc.g.load_from_stream((*istr),-1,-1))
    {
        flag_list.push_back(fc);
        (*istr) >> fc.coefficient;
    }
    
    infile.close();
    
    return true;
}

void dump_flags_and_coefficients(vector<flag_and_coefficient> &flag_list)
{
    for (unsigned int x = 0; x < flag_list.size(); x++)
    {
        cout.precision(17);
        cout << flag_list[x].coefficient << "  " << flag_list[x].g.print() << endl;
    }
}



// final_flags means that the flags will not be used any further
// for genertin other flags. Important when combined with G_USE_FIRST_EDGE_COLOR_FOR_BLOWUP_ONLY
bool load_unlabeled_flags_from_file(int sizeKn, bool final_flags = true, bool remove_duplicates_while_loading=false)
{
    stringstream filename;
    
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with unlabeled flags " << filename.str() << endl;
        return false;
    }
    
    cerr << "Loading unlabeled flags from file " << filename.str() << endl;
    
    // For large instances, it really helps to reserve the space in containers
    //  before loading... so we read the file twice
    int sizes_cnt[V], duplicates_cnt[V];
    for (int i = 0; i < V; i++)
    {
        sizes_cnt[i] = 0;
        duplicates_cnt[i] = 0;
    }
    flag g;
    while (g.load_from_stream(infile,-1,0))
    {
        sizes_cnt[g.m_vertices]++;
    }
    for (int i = 0; i < V; i++) g_unlabeled_flags[i].reserve(sizes_cnt[i]);
    
    //    infile.seek(0);
    infile.close();
    infile.open (filename.str().c_str(), ifstream::in);
    
    
    while (g.load_from_stream(infile,-1,0))
    {
        
        assert(sizeKn >= g.m_vertices);
        
#ifdef G_CHECK_FOR_FORBIDDEN_WHILE_LOADING_FLAGS
        if (is_flag_forbidden(g))
        {
            continue;
        }
#endif
        if (remove_duplicates_while_loading)
        {
            //#ifdef G_REMOVE_DUPLICATES_WHILE_LOADING_FLAGS
            bool new_flag = true;
            for (int i = 0; i < (int)g_unlabeled_flags[g.m_vertices].size();i++)
            {
                if (g.is_isomorphic_to(g_unlabeled_flags[g.m_vertices][i]))
                {
                    new_flag = false;
                }
            }
            if (!new_flag)
            {
                duplicates_cnt[g.m_vertices]++;
                continue;
            }
            //#endif
        }
        g_unlabeled_flags[g.m_vertices].push_back(g);
    }
    
    infile.close();
    
    for (int i = 0; i <= sizeKn; i++)
    {
        cerr << "Loaded # of unlabeled flags of size " << i << " is " << g_unlabeled_flags[i].size();
        if (remove_duplicates_while_loading)
        {
            cerr << " and " << duplicates_cnt[i] << " duplicates";
        }
        cerr << endl;
    }
    
    
    return true;
}



bool dump_unlabeled_flags(int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return false;
    }
    
    cerr << "Writing unlabeled flags to file " << filename.str() << endl;
    
    for (int f = 0; f < V; f++)
    {
        for (unsigned int x = 0; x < g_unlabeled_flags[f].size(); x++)
        {
            outfile << g_unlabeled_flags[f][x].print() << endl;
        }
    }
    
    outfile.close();
    
    return true;
}




void try_extensions_of_g_to_last_vertex_edges(flag &g, vector<flag> &flag_list)
{
    
    int v = g.m_vertices;
#ifdef G_COLORED_EDGES
    try_color_edge(g,v-1,0,flag_list);
    return;
#endif
    
    assert(0);
}


void try_extensions_of_g_to_last_vertex(flag &g, vector<flag> &flag_list)
{
    try_extensions_of_g_to_last_vertex_edges(g, flag_list);
}


void dump_vector_of_flags(vector <flag> *flag_lists, int previous_size, int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_unlabeled_dump.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return;
    }
    
    // dumping of flag lists...
    for (int i = 0; i < previous_size; i++)
    {
        for (int f = 0; f < (int)flag_lists[i].size(); f++)
        {
            outfile << flag_lists[i][f].print() << endl;
        }
        outfile << endl;
    }
    
    outfile.close();
}



// The following function megres dest_flags with src_flags and clears src_flags
void merge_flags_lists_parallel(vector<flag> &dest_flags, vector<flag> &src_flags)
{
    
    //    cout << flag_list.size() << endl;
    
    vector<flag> new_flags;
    new_flags.reserve(src_flags.size());
    
#pragma omp parallel for
    for (int k = 0; k < (int)src_flags.size(); k++)
    {
        if (!g_already_in_known_flags(src_flags[k],dest_flags))
        {
#pragma omp critical (merging_lists)
            {
                new_flags.push_back(src_flags[k]);
            }
        }
    }
    //#ifdef DONT_USE_C11
    dest_flags.insert(dest_flags.end(), new_flags.begin(), new_flags.end() );
    src_flags.clear();
    vector<flag>().swap( src_flags ); // free the memory
    //#else
    //    dest_flags.insert(dest_flags.end(), std::make_move_iterator(new_flags.begin()), std::make_move_iterator(new_flags.end()) );
    //    src_flags.clear();
    //    src_flags.shrink_to_fit(); // free the memory - does not work well on icc
    //#endif  
}



void generate_unlabeled_flags_of_size(int i, bool verbose_output, bool dump_unlabeled_while_generating)
{
    
    
    int previous_size = (int)g_unlabeled_flags[i-1].size();
    
    //vector <flag> flag_lists[previous_size]; // does not work on mac (llvm :-( )
    vector <flag> *flag_lists;
    flag_lists = new vector<flag>[previous_size];
    if (flag_lists == NULL)
    {
        cerr << "Memory allocation failed" << endl;
        exit(1);
    }
    
    //            #pragma omp parallel for
#pragma omp parallel for ordered schedule(dynamic)
    for (int j = 0; j < (int)g_unlabeled_flags[i-1].size(); j++)
    {
        flag_lists[j].reserve(previous_size);
        
        flag g;
        g.set_vertices(i);
        g.copy_from(g_unlabeled_flags[i-1][j]);
        //vector <flag> valid_extensions_of_g;
        //cout << "going for " << j << endl;
        try_extensions_of_g_to_last_vertex(g, flag_lists[j]);
        if (verbose_output)
        {
            cerr << "generated size " << i << ": " << j  << "/" << (int)g_unlabeled_flags[i-1].size() << " found " << flag_lists[j].size() << " flags " << endl;
        }
    }
    if (verbose_output)
    {
        cerr << "Flags generated. Merging part starts." << endl;
    }
    
    if (dump_unlabeled_while_generating)
        dump_vector_of_flags(flag_lists, previous_size, i);
    
    for (int power = 1; power < previous_size; power *= 2)
    {
        if (verbose_output)
        {
            cerr << "Trying " << power << " in " << previous_size << endl;
        }
        for (int j = 0; j < previous_size; j += 2*power)
        {
            if (j+power < previous_size)
            {
                if (verbose_output)
                {
                    cerr << "Merging  " << j << "<-" << j+power << "  of sizes " <<  flag_lists[j].size() << " " << flag_lists[j+power].size() << endl;
                }
                merge_flags_lists_parallel(flag_lists[j],flag_lists[j+power]);
                //flag_lists[j+power].clear();
            }
        }
        if (dump_unlabeled_while_generating)
            dump_vector_of_flags(flag_lists, previous_size, i);
    }
    
    g_unlabeled_flags[i].swap(flag_lists[0]);
    
    delete[] flag_lists;
}


void get_unlabeled_flags_of_size(int Kn, bool force_generate_flags = false, bool remove_duplicates_while_loading = false, bool verbose_output = false, bool dump_unlabeled_while_generating= false)
{
    // Already loaded
    if (g_unlabeled_flags[Kn].size() > 0)
    {
        return;
    }
    
    // Getting unlabeled flags...
    if (force_generate_flags || !load_unlabeled_flags_from_file(Kn,true,remove_duplicates_while_loading))
    {
        // Try to reuse previous graphs...
        int loaded_size = 0;
        
        // blow-upping and generating would not work correctly...
        if (!force_generate_flags)
        {
            loaded_size = Kn-1;
            cerr << "Trying to load file with smaller flags..." << endl;
            while (loaded_size > 0 && !load_unlabeled_flags_from_file(loaded_size,false)) loaded_size--;
        }
        
        if (loaded_size == 0)
        {
            cerr << "Unable to load any smaller graphs. Starting from empty graph." << endl;
            flag g_zero;
            g_zero.set_vertices_and_Theta(0,0);
            g_unlabeled_flags[0].push_back(g_zero);
        }
        
        cerr << "Generating unlabeled flags of sizes " << loaded_size+1 << " to " << Kn << endl;
        
        for (int i = loaded_size+1; i <= Kn; i++)
        {
            generate_unlabeled_flags_of_size(i, verbose_output, dump_unlabeled_while_generating);
            cerr << "Unlabbeled flags of size "<< i << ": " << g_unlabeled_flags[i].size() << endl;
        }
        
        
        dump_unlabeled_flags(Kn);
    }
    
}





    
// f is an unlabeled flag
void count_flag_products(stringstream &ss, int matrixID, const flag &f)
{    
    int subset_split[V];
    int mapping_F1[V];
    int mapping_F2[V];
    flag F1, F2; 
 
    // Try to find decomposition of vertices of f into 3 sets.
    // first is of size typesize and the other two are of sizes privatesize
    // Then typesize+privatesize creates one flag.
    
    // We go through all possible type sizes
    for (int typesize = f.m_vertices-2; typesize >= 0; typesize -= 2)
    {
        vector<pair<string,int> > found_pairs;

        int privatesize = (f.m_vertices-typesize)/2; 
        int totalsize = typesize+privatesize;  // size of F1 and F2
        int label_f1 = typesize;
        int label_f2 = typesize+1;

        for (int i = 0; i < typesize; i++) subset_split[i] = i;
        assert(typesize+2*privatesize < V);
        for (int i = 0; i < privatesize; i++)
        {   
            subset_split[typesize+i] = label_f1;
            subset_split[typesize+i+privatesize] = label_f2; // I don't know why the warning is here...
        }
        
        do {
            //std::cout << subset_split[0] << ' ' << subset_split[1] << ' ' << subset_split[2] << ' ' << subset_split[3] << '\n';
        
            // Construction of inverz mapping
            int inF1 = typesize;
            int inF2 = typesize;            
            for (int i = 0; i < f.m_vertices; i++)
            {
                if (subset_split[i] < typesize) 
                {
                    mapping_F1[subset_split[i]] = i;
                    mapping_F2[subset_split[i]] = i;
                }
                if (subset_split[i] == label_f1) mapping_F1[inF1++] = i; 
                if (subset_split[i] == label_f2) mapping_F2[inF2++] = i; 
            }

            F1.as_subflag(f,mapping_F1, totalsize, typesize);
        
            int typeID = get_flag_type_in_list(F1, g_flags);
            if (typeID == -2) continue;
#ifdef G_NOT_ALL_FLAGS_USED
            if (typeID == -1) continue;
#endif            
            assert (typeID != -1);
            
            F2.as_subflag(f,mapping_F2, totalsize, typesize);

            int idF1 = find_flag_in_list(F1,g_flags[typeID]);
            int idF2 = find_flag_in_list(F2,g_flags[typeID]);
            if (idF1 > idF2 ) continue; // count only once when idF1 <= idF2         
            if (idF1 == -1)
            {
#ifdef G_NOT_ALL_FLAGS_USED
                continue;
#endif                
                cerr << "Missing " << F1.print() << endl;
            }
            assert(idF1 >= 0 && idF2 >= 0); 
            
            stringstream what_found_ss;
            what_found_ss << typeID+1 << " " << idF1+1 << " " << idF2+1;
            string what_found = what_found_ss.str();
            
            bool known = false;
            for(int i = 0; i < (int)found_pairs.size(); i++)
            {
                if (found_pairs[i].first == what_found) 
                {
                    found_pairs[i].second++;
                    known = true;
                    break;
                }
            }
            if (known == false)
            {
                found_pairs.push_back(make_pair(what_found,1));
            }
            
        } while ( std::next_permutation(subset_split,subset_split+f.m_vertices) );
        
        for(int i = 0; i < (int)found_pairs.size(); i++)
        {
            ss << matrixID << " " << found_pairs[i].first << " " <<  found_pairs[i].second << endl; 
        }
    }
}


double compute_objective_function_for_SDP(const flag &g)
{

	double total_density = 0;	
#ifdef USE_COUNT_INSTEAD_OF_DENSITY_IN_OBJECTIVE
	for (int i = 0; i < (int)g_objective_combination.size(); i++)
	{
		//total_density += g.count_subflag(g_objective_combination[i].g)*g_objective_combination[i].coefficient;
        total_density += g_objective_combination[i].coefficient * P_F1_IN_H(g_objective_combination[i].g, g);
	}	
	return total_density;	
#endif

	for (int i = 0; i < (int)g_objective_combination.size(); i++)
	{
//		total_density += g.density_subflag(g_objective_combination[i].g)*g_objective_combination[i].coefficient;
        total_density += g_objective_combination[i].coefficient * P_F1_IN_H(g_objective_combination[i].g, g);
	}
	
	return total_density;
}


int print_CSDP_simple_linear_constraints(ostream &ostr, int Kn, int i, int matrixID, int blockID, bool print_blocks, bool print_products, bool verbose_output)
{
    
    //assert(0);

    return 0;
}




bool has_slack(int Kn, int i)
{
    if (find_flag_in_list(g_unlabeled_flags[Kn][i],g_no_slack_flags) != -1)
    {
        cerr << "Flag " << i << " has no slack" << endl;
    }
    return (find_flag_in_list(g_unlabeled_flags[Kn][i],g_no_slack_flags) == -1);
}


// According to http://plato.asu.edu/ftp/sdpa_format.txt
//
// Solved program
//   max C.X
//   subject to A_1.X = b_1
//              A_2.X = b_2
//              A_mdim.X = b_mdim
//   where X is positive semidefinite matrix
//
// In our UPPER BOUND application
//
//      min    t
//      s.t.  D_i + [A.X]_i <= t
//
// We add a slack variable s_i to make the <= to = and move D_i (density - constant to the other side)
// and change to maximization:
//
//      max   -t
//      s.t.  [A.X]_i + s_i - t = -D_i
//
//   C.X is just entry 0 2 1 1 -1.0 which means that in the second block,
//   the first variable is with -1. Se we are maximizing -t which corresponds to minimizing t
//
// Now LOWER BOUND application
//
//      max    t
//      s.t.  D_i - [A.X]_i  >= t
//
// We add a slack variable s_i to make the >= to = and move D_i (density - constant to the other side)
// and change to maximization:
//
//      max   t
//      s.t.  [A.X]_i + s_i + t = D_i
//
// Finally, Additional constraints applications:
// Say we want to add  a*G >= c. Then we could add
//  k(a*G(sampled in H_i) -c) >= 0
//
// For lower bound we get (max t)
//     [A.X]_i + k*(a*G_i-c) + s_i + t = D_i
//
// For upper bound we get (min t)
//     [A.X]_i + k*(a*G_i-c) + s_i -t = D_i
//
//
void print_CSDP_specific_part(int Kn, bool upper_bound = true, ostream &ostr = cout, bool verbose_output = true)
{
    int mdim = 0;
    mdim = (int)g_unlabeled_flags[Kn].size();
    
    ostr << mdim << endl; //<<" =mdim" << endl; // number of constraint matrices
    
    stringstream ssblocks; // String stream for all blocks in the matrix
    int blocks = 0; // number of blocks in ssblocks
 
    // First blocks are flags products:
    for (int f = 0; f < (int)g_flags.size(); f++) ssblocks <<  g_flags[f].size() << " ";
    blocks = (int)g_flags.size();
    
    // next we have one diagonal block of slack variables
    ssblocks << -1-mdim << " ";  // get_number_of_slacks() but we don't go for it here...
    blocks++;

    // next we have linear constraints blocks
    int block_ID_simple_linear_constraints = -1;
    if (g_linear_constraints.size() != 0)
    {
        if (g_use_simple_linear_constraints)
        {
        // Simple linear constraints
        int simple_constraints = print_CSDP_simple_linear_constraints(ssblocks, Kn, 0, 0, 0, true, false, verbose_output);
        if (simple_constraints != 0)
        {
            block_ID_simple_linear_constraints = blocks+1;
            blocks++;
        }
        }
        
    }


    ostr << blocks << endl;
    ostr << ssblocks.str() << endl;
 
    for (unsigned int i = 0; i < g_unlabeled_flags[Kn].size(); i++)
    {
        ostr.precision(17);
        if (upper_bound) ostr << -1*smart_round(compute_objective_function_for_SDP(g_unlabeled_flags[Kn][i])) << " "; // outputing b_i
        else             ostr << smart_round(compute_objective_function_for_SDP(g_unlabeled_flags[Kn][i])) << " "; // outputing b_i
    }
    ostr << endl;
    
    if (upper_bound) ostr << "0 " << (int)g_flags.size()+1 << " 1 1 -1" << endl; // Objective function
    else             ostr << "0 " << (int)g_flags.size()+1 << " 1 1 1" << endl; // Objective function


    // printing of subflags
#pragma omp parallel for ordered schedule(dynamic)
        for (int i = 0; i < (int)g_unlabeled_flags[Kn].size(); i++)
        {            
            //cout << "flag: "; c4free_subrgaphs[e][i].print();
            if (verbose_output) cerr << "Computing specific part " << i+1 << "/" << g_unlabeled_flags[Kn].size() << endl;
            stringstream ss;
            
            int matrixID = i + 1;
         
            // variable for objective function
            if (upper_bound) ss << matrixID << " " << (int)g_flags.size()+1 << " 1 1 -1" << endl;
            else             ss << matrixID << " " << (int)g_flags.size()+1 << " 1 1 1" << endl;
            
            // variable for slack
            if (has_slack(Kn,i))
            {
                ss << matrixID << " " << (int)g_flags.size()+1 << " " << matrixID+1 << " " <<  matrixID+1 << " 1" << endl;
            }
            
            if (g_use_simple_linear_constraints)
            {
                print_CSDP_simple_linear_constraints(ss, Kn, i, matrixID, block_ID_simple_linear_constraints, false, true, verbose_output);
            }
            
        
#pragma omp ordered
{
            ostr << ss.str();
}
        }
    ostr.flush();
    
}

void print_CSDP_flag_products_part(int Kn, bool upper_bound = true, ostream &ostr = cout, bool verbose_output = true, int lowest_not_computed=0)
{
#pragma omp parallel for ordered schedule(dynamic)
    for (int i = lowest_not_computed; i < (int)g_unlabeled_flags[Kn].size(); i++)
    {            
        if (verbose_output) cerr << "Computing flag products " << i+1 << "/" << g_unlabeled_flags[Kn].size() << endl;

        stringstream ss;
        
        int matrixID = i + 1;
        
#ifdef G_FLAG_PRODUCTS_SLOW_LOW_MEMORY       
         for (int f = 0; f < (int)g_flags.size(); f++)
         {
             for (unsigned int x = 0; x < g_flags[f].size(); x++)
                 for (unsigned int y = x; y < g_flags[f].size(); y++)
                 {
         
                     double PF = P_F1_F2_IN_H(g_flags[f][x], g_flags[f][y], g_unlabeled_flags[Kn][i]);
                     //					if (x == y) PF = PF*0.5;
                     if (PF != 0)
                     {
                         ss << matrixID <<  " " << f+1 << " " << x+1 << " " << y+1 << " " <<  PF << endl;
                     }
                 }
         }
#else
        count_flag_products(ss, matrixID, g_unlabeled_flags[Kn][i]);
#endif        
        		
#pragma omp ordered
        {
            ostr << ss.str();
        }
    }
    ostr.flush();
}

void print_CSDP(int Kn, bool upper_bound = true, ostream &ostr = cout, bool verbose_output = true, bool use_sdp_temp=false)
{
    cerr << "Computing specific part of the SDP..." << endl;
    print_CSDP_specific_part(Kn, upper_bound, ostr, verbose_output);
    
    if (!use_sdp_temp)
    {
        cerr << "Computing flag products part of the SDP..." << endl;
        print_CSDP_flag_products_part(Kn, upper_bound, ostr, verbose_output);
        return;
    }
    
    cerr << "Getting flag products for SDP..." << endl;    
    
    stringstream filename;
    
    filename << filename_prefix() << "__n" << Kn << "_sdp_products.txt";

    // The sdp_product_file may not contain all products if the computation
    // was accidentally interrupted. We try to go from we stopped...
    // First find were we stopped
    
    int lowest_not_computed = 0;

    ifstream sdp_product_file;
    sdp_product_file.open (filename.str().c_str(),ifstream::in);
    while (sdp_product_file.good())
    {
        int id, type, f1, f2, d;
        sdp_product_file >> id >> type >> f1 >> f2 >> d;
        if (!sdp_product_file.good()) break; // if the read failed, do not use it...
        if (id > lowest_not_computed)
        {
            lowest_not_computed = id; // note that in file the ID is +1
        }
    }
    sdp_product_file.close();
    
    if (lowest_not_computed < (int)g_unlabeled_flags[Kn].size())
    {
        if (lowest_not_computed != 0)
        {
            cerr << "Warning: file " << filename.str() << " contains only products up to " << lowest_not_computed << " out of " << (int)g_unlabeled_flags[Kn].size() << endl;
            cerr << "          We assume it happened by accident so the rows starting with " << lowest_not_computed << " will be deleted and recomputed" << endl;
            stringstream mv_command;
            mv_command << "rm -f "<< filename.str() << "~ ;  mv " << filename.str() << " " << filename.str() << "~";
            cerr << "          Executing " << mv_command.str() << endl;
            if (system(mv_command.str().c_str()) != 0)
            {
                cerr << " Execution failed" << endl;
                exit(1);
            }
            // We remove the last line since it may be incoplete and not catched by the grep
            stringstream grep_command;
            grep_command << "sed \\$d " << filename.str() << "~ |   grep -v '^" << lowest_not_computed << " ' "  << " >" << filename.str();
            cerr << "          Executing " << grep_command.str() << endl;
            if (system(grep_command.str().c_str()) != 0)
            {
                cerr << " Execution failed" << endl;
                exit(1);
            }
            lowest_not_computed--;
        }
     
        ofstream sdp_product_file_out;
        sdp_product_file_out.open (filename.str().c_str(),ofstream::out|ofstream::app);
        if (!sdp_product_file_out.good())
        {
            cerr << "Failed creating file with sdp products " << filename.str() << endl;
            exit(1);
        }
        
        cerr << "Computing flag products of the SDP to file " << filename.str() << endl;
        print_CSDP_flag_products_part(Kn, upper_bound, sdp_product_file_out, verbose_output, lowest_not_computed);
        sdp_product_file_out.close();
    }

   
    sdp_product_file.open (filename.str().c_str(),ifstream::in);
    if (!sdp_product_file.good())
    {
        cerr << "Failed obtaining file with sdp products " << filename.str() << endl;
        exit(1);
    }
    
    cerr << "Copying flag products of the SDP from " << filename.str() << endl;
    ostr << sdp_product_file.rdbuf();
    sdp_product_file.close();
}








// Not paralel version - very slow and not completely correct - in particular for ordered version.
void generate_labeled_flags_old(int flag_size, int type_size, bool verbose_output)
{
    int to_label_size = (int)g_unlabeled_flags[flag_size].size();
    //cerr << "Type size " << type_size << " for " << g_unlabeled_flags[flag_size][i].print() << endl;
    int mapping[flag_size];
    flag F;
    
    for (int i = 0; i < to_label_size; i++)
    {
        if (verbose_output)
            cerr << "Flag size "<<flag_size << " type size " << type_size << " labeling " << i << "/" << to_label_size << endl;

        for (int j = 0; j < flag_size; j++) mapping[j]=j;
        
        do {
            F.as_subflag(g_unlabeled_flags[flag_size][i], mapping, flag_size, type_size); // taking a subflag
            include_flag_in_list_if_new(F,g_flags);
        } while ( std::next_permutation(mapping,mapping+flag_size) );
    }
}


//vector<flag> g_types[V];
void create_types_of_size(int type_size)
{
    if (g_types[type_size].size() != 0) return;


    // Look if there are already some flags with given types...
    for (int i = 0; i < (int)g_flags.size(); i++)
    {
        if (g_flags[i].size() == 0) continue;
        
        if (g_flags[i][0].labeled_vertices_cnt() == type_size)
        {
            flag type;
            g_flags[i][0].get_type_subflag(type);
            g_types[type_size].push_back(type);
        }
    }
    if (g_types[type_size].size() != 0) return;
    
    
    // if not, just label graphs of apropriate size
    get_unlabeled_flags_of_size(type_size);
    
    g_types[type_size] = g_unlabeled_flags[type_size];

    
#pragma omp parallel for
    for (int i = 0; i < (int)g_types[type_size].size(); i++)
    {
        g_types[type_size][i].make_all_vertices_labeled();
        //
        cerr << "New type: " << g_types[type_size][i].print() << endl;
    }
    
    
    cerr << "Generated " << g_types[type_size].size()  << " types of size " << type_size << endl;
}

int get_reduced_type_id(const flag &f)
{
    int type_size = f.labeled_vertices_cnt();
    
    //cerr << "Testing size " << type_size << endl;
    
    for (int i = 0; i < (int)g_types[type_size].size(); i++)
    {
        if (f.have_same_type(g_types[type_size][i]))
        {
            return i;
        }
    }    
    return -1;
}


void get_types_of_size(int type_size, bool types_from_file)
{
//    create_types_of_size(type_size);
//    return;
    
    if (!types_from_file)
    {
        create_types_of_size(type_size);
        return;
    }
    
    string filename = filename_prefix() + "__type_"+ to_string(type_size) +".txt";
    
    if (!load_flags_from_file(filename, g_types[type_size]))
    {
        create_types_of_size(type_size);
        dump_flags_to_file(filename, g_types[type_size]);
    }
    else
    {
        cerr << "Types loaded from file " << filename << endl;
    }
}


//
void generate_labeled_flags(int flag_size, int type_size, bool verbose_output, bool types_from_file=false)
{
    get_types_of_size(type_size, types_from_file);
    //cerr << "B:EEEE  " << g_types[type_size].size() << endl;
    //cerr <<  "flag_size=" << flag_size << " type_size=" << type_size << endl;
    
    int to_label_size = (int)g_unlabeled_flags[flag_size].size();
    
    // 
    vector< vector<flag> >  *flags;
    flags = new vector< vector<flag> >[to_label_size];
    
    int types = (int)g_types[type_size].size();
    
    // Avoid copying flags
    for (int i = 0; i < to_label_size; i++)
    {
        flags[i].resize(types);
    }
    
    cerr << "Generating labeled flags for Cauchy-Swartz in parallel " << endl;
#pragma omp parallel for ordered
    for (int i = 0; i < to_label_size; i++)
    {
        if (verbose_output)
            cerr << "Flag size "<<flag_size << " type size " << type_size << " labeling " << i << "/" << to_label_size << endl;

        //cerr << "Type size " << type_size << " for " << g_unlabeled_flags[flag_size][i].print() << endl;
        // Permutations for labeling... Could be improved to distinguish only the first type_size vertices.
        int mapping[flag_size];
        flag F;
        for (int j = 0; j < flag_size; j++) mapping[j]=j;
        
        //int found_good_type = 0;
        do {
            F.as_subflag(g_unlabeled_flags[flag_size][i], mapping, flag_size, type_size); // taking a subflag
            //cerr << "Got one" << endl;
            int type_of_F = get_reduced_type_id(F);
            if (type_of_F == -1)
            {
                // We have each type only once -  3 3   1 1  2  and  3 3   1 2  1 are different types but enough to use just one
                continue;
            }
            //found_good_type++;
            if (!g_already_in_known_flags(F,flags[i][type_of_F]))
            {
                    flags[i][type_of_F].push_back(F);
            }
            //include_flag_in_list_if_new(F,flags[i],false);
        } while ( std::next_permutation(mapping,mapping+flag_size) );
        //cout << "Found good type " << found_good_type << endl;
    }
    
    // Todo: this might be also maybe paralelized
    for (int i = 0; i < to_label_size; i++)
    {
        for (int j = 0; j < (int)flags[i].size(); j++)
            for (int k = 0; k < (int)flags[i][j].size(); k++)
                include_flag_in_list_if_new(flags[i][j][k], g_flags);
        
        //merge_typed_flags_lists_parallel(g_flags, flags[i]);
    }
  
    delete[] flags;
}


//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP
//////////////////////////////////////////////////////// LOAD & DUMP

void load_linear_constraints_from_stream(istream &instream, bool verbose_output)
{
    //
    flag_and_coefficient fc;
    string lc_constat;
        
    while (instream)
    {
        linear_constraint lc;
        instream >> lc.m_constant;
        if(!instream.good()) {
            // Not a number means comment continues...
            std::istreambuf_iterator<char> eos;
            std::string s(std::istreambuf_iterator<char>(instream), eos);
            g_program_description = s;
            break;
        }
        instream >> fc.coefficient;
        
        if (verbose_output)
            cerr << "Loading linear constraint 0 <= " << lc.m_constant <<  endl;
        
        assert (fc.coefficient != 0);
        while (instream && fc.g.load_from_stream(instream,-1,-1))
        {
            if (verbose_output)
                cerr << "..+..  " << fc.coefficient << " * " << fc.g.print() << endl;
            
            lc.m_entries.push_back(fc);
            instream >> fc.coefficient;

            if (fc.coefficient == 0)
            {
                break;
            }
        }   
        
        lc.check_constraint();
        g_linear_constraints.push_back(lc);  
    }
}


bool load_linear_constraints_from_file(const string &filename, bool verbose_output)
{
    ifstream infile;
    infile.open (filename.c_str(), ifstream::in);
    if (infile.good())
    {
    
        cerr << "Loading additional constraints from file " << filename  <<  endl;
        int tmp;
        infile >> tmp;
        assert(tmp == 0);
        load_linear_constraints_from_stream(infile, verbose_output);
        infile.close();
        return true;
    }
    return false;
}


bool load_objective_from_file(const string &filename, bool verbose_output)
{
    ifstream infile;
    infile.open (filename.c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with objective function " << filename << endl;
        return false;
    }
    
    cerr << "Loading objective function from file " << filename << endl;
        
    flag_and_coefficient fc;
    
    infile >> fc.coefficient;
    assert (fc.coefficient != 0);
    while (infile && fc.g.load_from_stream(infile,-1,-1))
    {
        // check if the flag is labeled
        if (fc.g.labeled_vertices_cnt() != 0)
        {
            cerr << "WARNING: You are using labeled flags in th objective function" << endl;
        }
        // check if there are no repetitions in the objective function..
        for (int i = 0; i < (int)g_objective_combination.size(); i++)
        {
            if (g_objective_combination[i].g.is_isomorphic_to(fc.g))
            {
                cerr << "WARNING: In the objecive function, flags " << g_objective_combination[i].g.print() << " and " <<
                fc.g.print() << " are the same " << endl;
                //exit(1);
            }
        }
        g_objective_combination.push_back(fc);
        infile >> fc.coefficient;
        
        if (fc.coefficient == 0)
        {
            load_linear_constraints_from_stream(infile, verbose_output);
            break;
        }
    }
    
    infile.close();
    
    cerr << "# of entries in objective is " << g_objective_combination.size() << endl;
    cerr << "# of linear constraints is " << g_linear_constraints.size() << endl;
    
    return true;
}





bool load_labeled_flags_from_file(int sizeKn, bool verbose_output = false)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_labeled.txt";
    
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file with labeled flags " << filename.str() << endl;
        return false;
    }

    if (verbose_output)
    {
        cerr << "Loading labeled flags from file " << filename.str() << endl;
    }

    
   flag f;
	while (f.load_from_stream(infile,-1,-1))
	{
		include_flag_in_list(f, g_flags);
	}
	
	infile.close();
    
	return true;
}

bool dump_labeled_flags(int sizeKn)
{
    stringstream filename;
    filename << filename_prefix() << "__n" << sizeKn << "_labeled.txt";
    
    ofstream outfile;
    outfile.open (filename.str().c_str(), ofstream::out);
    if (!outfile.good())
    {
        cerr << "Failed opening file " << filename.str() << endl;
        return false;
    }
    
    cerr << "Writing labeled flags to file " << filename.str() << endl;
    
    for (int f = 0; f < (int)g_flags.size(); f++)
    {
        for (unsigned int x = 0; x < g_flags[f].size(); x++)
        {
            outfile << g_flags[f][x].print() << endl;
        }
        if (f < (int)g_flags.size()-1) outfile << endl;
    }
    
    outfile.close();
    
    return true;
}



bool compare_flag_sizes(const flag&f1, const flag &f2)
{
    return f1.m_vertices < f2.m_vertices;
}

void sort_flags_by_size(vector<flag> &flag_list)
{
    sort(flag_list.begin(), flag_list.end(), compare_flag_sizes);
}



void load_forbidden()
{
    stringstream filename;
    filename <<  filename_prefix() << "__forbidden.txt";
    
    ifstream infile;
    infile.open (filename.str().c_str(), ifstream::in);
    if (!infile.good())
    {
        cerr << "Failed opening file " << filename.str() << " no forbidden structures are used" << endl;
        return;
    }
    
    int flags_in_file = 0;
    
    flag h;
    while (h.load_from_stream(infile,-1,0))
    {
        flags_in_file++;
        // check if h is not already there
        if (!(g_already_in_known_flags(h,g_forbidden_subflags)))
        {
            g_forbidden_subflags.push_back(h);
            g_forbidden_subflags_by_size[h.m_vertices].push_back(h);
            //cerr << "Loaded forbidden graph " << h.print() << endl;
        }
    }
    
    infile.close();
    
    // Idea is that it is faster to test smaller subflags than bigger
    // so lets first test smaller ones
    sort_flags_by_size(g_forbidden_subflags);
    
    cerr << "Loaded " << g_forbidden_subflags.size() << " forbidden graphs from " << filename.str() << endl;
    if (flags_in_file != (int)g_forbidden_subflags.size())
    {
        cerr << "File " << filename.str() << " contains " << flags_in_file-g_forbidden_subflags.size() << " duplicate  graphs." << endl;    
    }
    
    //for (int i = 0; i < g_forbidden_subflags.size(); i++)
    //{
    //    cerr << g_forbidden_subflags[i].print() << endl;
    //}
}













void extra_arguments(int extra, int processed, int argc)
{
    if (processed+extra >= argc)
    {
        cerr << "Expected more arguments..." << endl;
        exit(1);
    }
}




int main(int argc, char *argv[])
{
    // Parse command line
    int Kn = 0;
    string objective_file = "";
    string output_file = "";
    bool verbose_output = false;
    bool use_sdp_temp = false;
    bool use_sdpa = false;
    
    bool dump_unlabeled = false;
    bool dump_unlabeled_while_generating = false;
    bool quit_after_generating_unlabeled = false;
    bool quit_after_generating_labeled = false;
    bool force_generate_flags = false;
    bool force_generate_labeled_flags = false;
    bool remove_duplicates_while_loading = false;
    bool types_from_file = false;
    
    bool upper_bound = false;
    bool lower_bound = false;
    bool force_generating_constriants = false;
    
    bool don_run_csdp = false;


    bool no_slack_flags = false;
    string no_slack_flags_filename = "";

    
    string csdp_binary="csdp";
    

    
    vector<string> additional_constraints;
    
    string csdp_OMP = "";
    

    if (argc <= 1)
    {
        cerr << endl;
        cerr << "Usage: " << argv[0] << " -n SIZE_OF_UNLABELED_FLAGS [-obj OBJECTIVE_FILENAME] [-v] [-o OUTPUT_DAT-S] [-lb | -ub]" << endl;
        cerr << " -n SIZE_OF_UNLABELED_FLAGS   Size of unlabeled graphs" << endl;
        cerr << " -obj OBJECTIVE_FILENAME      File containing objective function" << endl;
        cerr << " -v                           Display progress when creating SDP and generating graphs" << endl;
        cerr << " -o OUTPUT_DAT-S              Write sdp to a file OUTPUT_DAT-S, usable 'stdout', default test.dat-s" << endl;
        cerr << " -ub                          Creates SDP computing UPPER BOUND on the objective" << endl;        
        cerr << " -lb                          Creates SDP computing LOWER BOUND on the objective" << endl;
        cerr << " -fp                          Stores flag products or tries to reuse them - usefull for repeated computations, eats more space" << endl;
        cerr << " -csdp CSDPBIN                Command to run when running csdp. Default is csdp." << endl;
        cerr << " -csdp_OMP N                  Restricts the number of threads in csdp by setting\n"
                "                              OMP_NUM_THREADS=N before executing OMP." << endl;
        cerr << endl;
        
        
        cerr << "Filenames:" << endl;
        cerr << "    " << filename_prefix() << "__n?_unlabeled.txt    unlabeled flags" << endl;
        cerr << "    " << filename_prefix() << "__n?_labeled.txt      labeled flags" << endl;
        cerr << "    " << filename_prefix() << "__n?_sdp_products.txt part of sdp" << endl;
        cerr << "    " << filename_prefix() << "__forbidden.txt       forbidden flags" << endl;
        cerr << "    " << filename_prefix() << "__objective.txt       default objective" << endl;
        cerr << endl;
        return 0;
    }  
    
    
    int i = 1;
    while (i < argc)
    {        
        if (string(argv[i]) == "-n") {
            extra_arguments(1,i,argc);
            Kn = atoi(argv[i+1]);
            i++;
        } else if (string(argv[i]) == "-obj") {
            extra_arguments(1,i,argc);
            objective_file = argv[i + 1];
            i++;            
        } else if (string(argv[i]) == "-o") {
            extra_arguments(1,i,argc);
            output_file = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-csdp") {
            extra_arguments(1,i,argc);
            csdp_binary = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-v") {
            verbose_output = true;
        } else if (string(argv[i]) == "-lb") {
            lower_bound = true;
        } else if (string(argv[i]) == "-ub") {
            upper_bound = true;
        } else if (string(argv[i]) == "-rd") {
            remove_duplicates_while_loading = true;
        } else if (string(argv[i]) == "-du") {
            dump_unlabeled = true;
        } else if (string(argv[i]) == "-dug") {
            dump_unlabeled_while_generating = true;
        } else if (string(argv[i]) == "-qagu") {
            quit_after_generating_unlabeled = true;
        } else if (string(argv[i]) == "-qagl") {
            quit_after_generating_labeled = true;          
        } else if (string(argv[i]) == "-ncsdp") {
            don_run_csdp = true; 
        } else if (string(argv[i]) == "-nocsdp") {
            don_run_csdp = true; 
        } else if (string(argv[i]) == "-csdp_OMP") {
            extra_arguments(1,i,argc);
            csdp_OMP = argv[i + 1];
            i++;
        } else if (string(argv[i]) == "-sdpa") {
            use_sdpa = true;     
        } else if (string(argv[i]) == "-fgf") {
            force_generate_flags = true;
            force_generate_labeled_flags = true;
        } else if (string(argv[i]) == "-tff") {
            types_from_file = true;
        } else if (string(argv[i]) == "-fglf") {
            force_generate_labeled_flags = true;
        } else if (string(argv[i]) == "-fgc") {
            force_generating_constriants = true;
        } else if (string(argv[i]) == "-fp") {
            use_sdp_temp = true;
        } else {
            cerr << "Unsupported argument " << argv[i] << " " << endl;
            return 0;
        }
        i++;
    }
    
    if (i > argc)
    {
        cerr << "Probably some missing argument." << endl;
        return 1;
    }

    
    
    
    
    load_forbidden();

    
   
    
    //////////////////////////////// Normal use....
    
    
    if (objective_file == "")
    {
        stringstream filename;
        filename <<  filename_prefix() << "__objective.txt";
    
        objective_file = filename.str();
        cerr << "Objective file not provided, using default filename " << objective_file << endl;
    }
    
    if (!load_objective_from_file(objective_file, verbose_output))
    {
        return 1;
    }    
    
//#ifdef USE_FOR_CROSSINGS
//    cerr << "Warning: using special function for crossings - not everything works." << endl;
//    return main_crossings(Kn);
//#endif
    
    assert(Kn <= V);
        
   

    get_unlabeled_flags_of_size(Kn, force_generate_flags, remove_duplicates_while_loading, verbose_output, dump_unlabeled_while_generating);
    if (dump_unlabeled) dump_unlabeled_flags(Kn);
    if (quit_after_generating_unlabeled)
    {
        cerr << "Quitting after generating unlabeled flags." << endl;
        return 0;
    }

    
    
    
    ///////// Now the standard thing......
    
    // labeled flags
    g_flags.reserve(MAX_FLAG_TYPES); // Should make live much faster
    if (force_generate_labeled_flags || !load_labeled_flags_from_file(Kn,true))
    {

        cerr << "Generating labeled flags..." << endl;
        // Generating all labeled flags:
        int last_types = (int)g_flags.size();
//// TODO: Make this parallel        
        for (int i = 1; i <= Kn/2; i++)
        {
#ifdef DISABLE_UNLABELED_PRODUCTS
            if (Kn-2*i == 0) continue;
#endif
            cerr << "Getting labeled flags of size " << Kn-i << ":" << Kn-2*i << endl;
            generate_labeled_flags(Kn-i,Kn-2*i, verbose_output, types_from_file);
            int gain = (int)g_flags.size() - last_types;
            cerr << "Got "  << gain << " types ";
            for (int j = last_types; j < (int)g_flags.size(); j++)
                cerr << g_flags[j].size() << " ";
            cerr << endl;
            last_types = (int)g_flags.size();
        }
//#endif
        dump_labeled_flags(Kn);
    }
    cerr << "Labeled flag have " << (int)g_flags.size() << " types. Counts: ";
    for (int i = 0; i < (int)g_flags.size(); i++) cerr << " " << g_flags[i].size();
    cerr << endl;
    if (g_flags.size() == 0)
    {
        cerr << "WARNING: No labeled flags. Computations might not work." << endl;
    }
    if (quit_after_generating_labeled)
    {
        return 0;
    }



#ifdef WRITE_INTEGER_DENSITIES_FOR_LINEAR_CONSTRAINTS
    scale_linear_constraints_to_integers(Kn);
#endif



    
    
    if (!upper_bound && !lower_bound)
    {
        cerr << "I dont know if I should try upper bound our lower bound - you need to tell me using -lb or -ub" << endl;
        return 1;
    }
    
    if (upper_bound && lower_bound)
    {
        cerr << "I'm sorry, but I cannot do both upper and lower bound at the same time." << endl;
        return 1;
    }    
    
    
    // 
    if (no_slack_flags)
    {
        load_flags_from_file(no_slack_flags_filename, g_no_slack_flags);
        cerr << "Loaded list of " << g_no_slack_flags.size() << " flags with no slack" << endl;
    }
    
    // create result_file
    if (output_file == "" )
    {
        stringstream filename;
        filename << "SDP_n" << Kn << "_";
        if (lower_bound) filename << "LB_";
        else  filename << "UB_";
        filename <<  objective_file << ".dat-s"; 
        output_file = filename.str();
    }
    stringstream filename;
    filename << output_file << ".result";
    string result_file = filename.str();   
    
    
    
        
    if (output_file == "stdout")
    {
        cerr << "Generating SDP program to stdout..." << endl;
        print_CSDP(Kn,upper_bound,cout,verbose_output,use_sdp_temp);

#ifdef USE_COUNT_INSTEAD_OF_DENSITY_IN_OBJECTIVE
        cerr << "Warning - using count instead of density in SDP" << endl;
#endif
        
    } else {
        if (output_file == "" )
        {
            stringstream filename;
            filename << "SDP_n" << Kn << "_";
            if (lower_bound) filename << "LB_";
            else  filename << "UB_";
            filename <<  objective_file << ".dat-s"; 
            output_file = filename.str();
        }
        stringstream filename;
        filename << output_file << ".result";
        string result_file = filename.str();
               
        ofstream outfile;
        outfile.open (output_file.c_str(), ofstream::out);
        if (!outfile.good())
        {
            cerr << "Failed opening file " << output_file << endl;
            return -1;
        }
        cerr << "Generating SDP program to " << output_file << endl;
        print_CSDP(Kn,upper_bound,outfile,verbose_output,use_sdp_temp);
        outfile.close();
        
#ifdef USE_COUNT_INSTEAD_OF_DENSITY_IN_OBJECTIVE
        cerr << "Warning - using count instead of density in SDP" << endl;
#endif
        
        if (!don_run_csdp)
        {
            if (!csdp_OMP.empty())
            {
                setenv("OMP_NUM_THREADS", csdp_OMP.c_str(), 1);
            }
            
            
            if (use_sdpa)
            {
                execlp("sdpa","sdpa","-ds",output_file.c_str(),"-o",result_file.c_str(),(char *)NULL);                
            }
            else
            {
                execlp(csdp_binary.c_str(),"csdp",output_file.c_str(),result_file.c_str(),(char *)NULL);
            }
        }
        //execlp("sdpa","sdpa","-ds",output_file.c_str(),"-o",result_file.c_str(),(char *)NULL);
        //system("csdp",output_file.c_str());
    }
    
    cerr << "Done." << endl;
    
    
    return 0;    
}






==> anc/generate_objective.sage <==
#!/usr/bin/sage
#    Decomposing graphs into edges and triangles
#    
#    Daniel Kral  Bernard Lidicky  Taisa L. Martins  Yanitsa Pehova
#
# This is a program for generating the objective function.
# It lists all graphs on 7 vertices and for each graph $G$,
# it calculates coefficient:
#  2*|E(G)| - 3*fractional_triangle_packing(G)
#
# We are interested in covering edges by edge that costs 2
# or triangle, that costs 3. So for every edge, that is in
# a triangle, we get a discount one from the value.
# (Guess - it is used in reduced graph in regularity lemma,
#  so we need a fractional triangle packing and not just
#  deteting if an edge is in a triangle)
#

import itertools

# Convertning a graph to the format flag program can read later
#
def str_G(G):
    bstr = str(G.order())+" 0 "
    for i in range(G.order()):
        for j in range(i+1,G.order()):
            if G.has_edge(i,j):
                bstr += " 2"
            else:
                bstr += " 1"
        bstr += " "
    return bstr
    
# Computing fractional triangle packing
# using linear programming. Variables are for triangles,
# maximizing over sum of triangles subject to summing over
# any set of triangles that share an edge is at most one.
#
def fractional_triangle_packing(G):
    p = MixedIntegerLinearProgram(maximization=True, solver = "GLPK");
    t = p.new_variable(nonnegative = True); # triangles

    # Listing all triangles in lex order
    triangles=[]
    for x in G.vertices():
        for y in G.neighbors(x):
            if y <= x:
                continue
            for z in G.neighbors(y):
                if z <= x  or  z <= y:
                    continue
                if G.has_edge(x,z):
                    triangles.append([x,y,z])
                
    #print 'triangles =', triangles
    if (len(triangles) == 0):
        return 0
    
    # Constraint for every edge
    for j in G.edges(labels=False):
        # IDs of triangles on this edge
        in_triangles_id = []
        for tID in range(len(triangles)):
            if j[0] in triangles[tID] and  j[1] in triangles[tID]:
                in_triangles_id.append(tID)

        #print 'j=',j,' in_triangles_id=', in_triangles_id
                
        if len(in_triangles_id) > 0:
            p.add_constraint(1 >= sum(t[i] for i in in_triangles_id))
                
    p.set_objective(sum(t[tID] for tID in range(len(triangles)) ))

    return p.solve()

#G=Graph()
#G.add_edges([[0,1], [0,2], [1,3], [2,3]])
#G.show()
#print 2*G.size()-3*fractional_triangle_packing(G), str_G(G)

# Small note - objective function for Bernards program must NOT contain
# coefficient that is 0. So we skip 0.
#
#               /----- Number of vertices to try this on 
for G in graphs(7):
    coefficent =  2*(  2*G.size()-3*fractional_triangle_packing(G) )
    #       Extra 2* to make the objective function all integers
    if coefficent != 0:
        print coefficent, str_G(G)



==> anc/readme.txt <==

Decomposing graphs into edges and triangles

Daniel Kral  Bernard Lidicky  Taisa L. Martins  Yanitsa Pehova

This contains the flag algebras calculation described
in the paper. It contains files needed to verify the calculation
as well as files for recreating the calculation (i.e. finding M).

Requirements:
 csdp - semidefinite solver, obtainable at https://projects.coin-or.org/Csdp/
 sage - mathematical software, obtainable at http://www.sagemath.org/
 g++  - C++ compiler, usually part of system

 It is expected that all of these are accessible in $PATH

How to run:
 The sequence of commands to run is in file run.sh
 End of the run is matrix M
 Note: The calculation was done on OSX, run.sh needs tiny modification
 for running on Linux.

Content:
 F_edges2__n7_labeled.txt - list of labeled flags. Vector \vec F from the paper
 Makefile - compile instructions for flag_small.cpp
 flag_small.cpp - program for generating semidefinite program
 generate_objective.sage - generates objective function for the semidefintie program
 readme.txt - this file 
 round.sage - main script that contains the rounding calls 
 rounding_exact.py - script that contains utilities for rounding
 run.sh - script to execute the whole process
 SDP_n7_UB_F_edges2__objective.txt.dat-s - semidefinite program for optimizing M. It is a
       computer generated file. However, we enclose is as it is needed to verify that
       M presented in the paper is a correct solution.
 check_M.sage - script to verify that M in the paper is indeed a good solution 

Notice:
 Running different version of sage or CSDP may result in different matrix M.
 There might be many possible solutions to the problem. 
 We enclose a script that also checks the M from the paper.



==> anc/round.sage <==
#    Decomposing graphs into edges and triangles
#    
#    Daniel Kral  Bernard Lidicky  Taisa L. Martins  Yanitsa Pehova
#
# This will perform rounding of the semidefinite program.
#
#

zerovectors = [[[1, 0, 3, 1, 0, 3, 0]]]
optimal_value = -42

load("rounding_exact.py")
p = FAProblem("SDP_n7_UB_F_edges2__objective.txt.dat-s")


#p.perform_rounding(optimal_value)
#print 
# This is rounding with forcing one zerovector.
# Result of this is in the paper
p.perform_rounding(optimal_value,zerovectors)

print  "Eigenvalues of solution:"
print  p.solutionRoundedM[0].eigenvalues()
print  "Test if [1, 0, 3, 1, 0, 3, 0]*solution is zero - i.e. zero eigenvector"
print  matrix(zerovectors[0][0])*p.solutionRoundedM[0]
print  "Solution multiplied by 6000000000:"
print  p.solutionRoundedM[0]*6000000000
print  "Note that in paper, one needs to write 12*10^9 instead of  6*10^9 since"
print  "we are solving program, where objective function is twice as large in order"
print  "to get integer coefficients"

#newp=p.change_base(zerovectors)

# This rounding creates a projection and round that afterwards.
'''
write_problem_file('altered.dat-s',newp)

print "Solving altered.dat-s using CSDP"
#print subprocess.Popen("~/bin/csdp altered.dat-s altered.dat-s.result",shell=True,stdout=subprocess.PIPE).communicate()[0]
print subprocess.Popen("csdp altered.dat-s altered.dat-s.result",shell=True,stdout=subprocess.PIPE).communicate()[0]
print "If solution is too different from",optimal_value,"then you have a bad luck :-("


pa = FAProblem("altered.dat-s")
pa.perform_rounding(optimal_value)
'''



==> anc/rounding_exact.py <==
#!/bin/usr/sage 
"""
    #    Decomposing graphs into edges and triangles
    #    
    #    Daniel Kral  Bernard Lidicky  Taisa L. Martins  Yanitsa Pehova
    #
This is program written in sage for rounding exact solutions from flag algebra computations.
Does not do everything, but can do something if you are lucky.
In general, you need to provide
 - SDP program  dat-s and its solution dat-s.result from CSDP
 - eigenvectors corresponding to zero eigenvalues of matrices in the solution.

NOTE: SDP program needs to have ALL entries integers. So before rounding, you need
to multiply the objective function or constraints accordingly. This is because the
rounding is done over integers to avoid rounding errors.

The rounding procedure is trying to guess graphs, where the CSDP program
must be tight. Usually, subgraphs of the extremal example. You may provide them
or hope the program can guess them right.

Few more notes:
 - solutions can be seen as matrices but also as one long vector
   during rounding, we look at the solution as a long vector.
 
"""

import numpy
import subprocess
import sys



field=Integer
################################################################################### UTILITIES
# Reads the whole problem as integer program
# the program has to be integral. This is a hack
# for SDP programs that were solved without scaled objective
# and are expensive to resolve
def read_problem_file(filename,constants_rescale=1,constraint_from=0, constraint_to=10000000):
    f = open(filename, 'r')

    line = f.readline()
    line = line.strip()
    num_constraints = int(line)

    line = f.readline()
    line = line.strip()
    num_blocks = int(line)

    line = f.readline()
    parts = line.split()
    block_sizes = []
    for part in parts:
        block_sizes.append(int(part))

    line = f.readline()
    parts = line.split()

    constants = []
    used_constraints=0
    if constants_rescale == 1:
        for i in xrange(num_constraints):
           if i >= constraint_from and i < constraint_to:
               constants.append(field(parts[i]))
               used_constraints += 1
    else:
        for i in xrange(num_constraints):
           if i >= constraint_from and i < constraint_to:
               constants.append(field(int(float(parts[i])*constants_rescale+0.5)))
               used_constraints += 1

    # blocks that are integer numbers right away
    blocks = []
    for size in block_sizes:
        if size < 0:
            #block = [ matrix(ZZ,1,-size) for x in range(num_constraints+1) ]
            block = [ matrix(ZZ,1,-size) for x in range(used_constraints+1) ]
        else:
            block = [ matrix(ZZ,size,size, sparse=True) for x in range(used_constraints+1) ]
            #block = [ matrix(ZZ,size,size, sparse=True) for x in range(num_constraints+1) ]
            #block = [ matrix(QQ,size,size) for x in range(num_constraints+1) ]
        blocks.append(block)


    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        # Read also a bit arround to accommodate for mistakes..
        # Blocks are shifted by one
        #if constraint <= constraint_from or constraint > constraint_to:
        #    continue
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        if constants_rescale == 1:
            value = field(parts[4])
        else:
            value = field(float(parts[4])*constants_rescale)

        if block_sizes[block_num - 1] < 0:
            blocks[block_num - 1][constraint-constraint_from][0, column - 1] += value
        else:
            blocks[block_num - 1][constraint-constraint_from][row - 1, column - 1] += value
            if row != column:
                blocks[block_num - 1][constraint-constraint_from][column - 1, row - 1] += value

    problem = dict()
    problem['num_constraints'] = used_constraints
    problem['num_blocks'] = num_blocks
    problem['block_sizes'] = block_sizes
    problem['blocks'] = blocks
    problem['constants'] = constants
    f.close()
    return problem


def write_problem_file(filename, problem):
    f = open(filename, 'w')

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']
    blocks = problem['blocks']
    constants = problem['constants']

    f.write("%d\n" % num_constraints)
    f.write("%d\n" % num_blocks)
    for size in block_sizes:
        f.write("%d " % size)
    f.write("\n")

    for constant in constants:
        f.write("%.13g " % constant)
    f.write("\n")

    def print_row():
        if value != 0:
            f.write("%d %d %d %d %.13g\n" % (constraint, block_num + 1, row + 1, column + 1, value))

    for constraint in xrange(num_constraints + 1):
        for block_num in xrange(num_blocks):
            block_size = block_sizes[block_num]
            if block_size < 0:
                for column in xrange(-block_size):
                    row = column
                    #print 'Writing',block_num,column,constraint
                    value = blocks[block_num][constraint][0,column]
                    print_row()
            else:
                for row in xrange(block_size):
                    for column in xrange(row, block_size):
                        value = blocks[block_num][constraint][row,column]
                        print_row()

    f.close()



# This reads the solution file - but only the primal. Dual is being ignored
# and it would waste space anyway. The problem is read as real numbers - because
# we 
def read_solution_file(filename, problem):
    f = open(filename, 'r')

    num_constraints = problem['num_constraints']
    num_blocks = problem['num_blocks']
    block_sizes = problem['block_sizes']

    Y = numpy.zeros([num_constraints], float)
    line = f.readline()
    parts = line.split()
    for i in xrange(num_constraints):
        Y[i] = float(parts[i])

    Primal = []
    Dual = []


    # ignore Dual ############################ We work only with primal anyway

    for block_num in xrange(num_blocks):
        if block_sizes[block_num] < 0:
            Primal.append(matrix(RDF, 1, -block_sizes[block_num]))
            #Dual.append(numpy.zeros([1, -block_sizes[block_num]], float))
        else:
            Primal.append(matrix(RDF, block_sizes[block_num], block_sizes[block_num]))
            #Dual.append(numpy.zeros([block_sizes[block_num], block_sizes[block_num]], float))

    while True:
        line = f.readline()
        if len(line) == 0:
            break
        parts = line.split()
        if len(parts) == 0:
            continue
        constraint = int(parts[0])
        block_num = int(parts[1])
        row = int(parts[2])
        column = int(parts[3])
        value = float(parts[4])

        if constraint == 2:
            block = Primal[block_num - 1]
        else:
            continue
            #block = Dual[block_num - 1]

        if block_sizes[block_num - 1] < 0:
            block[0, column - 1] += value
        else:
            block[row - 1, column - 1] += value
            if row != column:
                block[column - 1, row - 1] += value


    solution = dict()
    solution['Y'] = Y
    solution['Primal'] = Primal
    solution['Dual'] = Dual
    return solution



def checkSolution(problem, variables):
   """Evaluates problem (program) with variables. It works as a test if you want to see if your
   solution is any good.
   """
   num_constraints = problem['num_constraints']
   num_blocks = problem['num_blocks']
   block_sizes = problem['block_sizes']
   blocks = problem['blocks']
   constants = problem['constants']
   RoundingLinearSystemVariableNumber = len(variables)
   OriginalProbelmMatrix = matrix(QQ, num_constraints, RoundingLinearSystemVariableNumber)
   for i in range(num_constraints):
      k = 0
      for index in range(num_blocks):
          size = block_sizes[index]
          if size > 0:
             for x in range(size):
                for y in range(x,size):
                   if x == y:
                      OriginalProbelmMatrix[i, k] = blocks[index][i+1][x,y]
                   else:
                      OriginalProbelmMatrix[i, k] = 2 * blocks[index][i+1][x,y]
                   k += 1
          if size < 0 and -size != num_constraints+1:
              for x in range(-size):
                 OriginalProbelmMatrix[i, k] = blocks[index][i+1][0,x]
                 k += 1
   constantsVector = vector(QQ,constants)
   constantsVector = vector(QQ,constantsVector)
   densityVector = constantsVector - OriginalProbelmMatrix * variables
   return densityVector

# Function to write Ping's solution 
def printLinear(linear,denominator):
    sys.stdout.write('denominatorLinear='+str(denominator)+'\n')
    sys.stdout.write('solutionLinear=[')
    for i in range(len(linear)):
        if i != 0:
            sys.stdout.write(', ')
        sys.stdout.write(str(linear[i]*denominator))
    sys.stdout.write(']')
    sys.stdout.write('\n]')

def printMatrix(roundedMatrices,denominator):
    sys.stdout.write('denominatorLinear='+str(denominator)+'\n')
    sys.stdout.write('solutionLinear=[')
    for b in range(len(roundedMatrices)):
        if b != 0:
            sys.stdout.write(',\n')
        for i in range(len(roundedMatrices[b][0])):
            for j in range(i,len(roundedMatrices[b][0])):
                if i != 0 or j != 0: 
				   sys.stdout.write(', ')
                sys.stdout.write(str(roundedMatrices[b][i,j]*denominator))
    sys.stdout.write(']')
    sys.stdout.write('\n]')



def linearToMatrix(blocks,dim,linearSolution):
   M=[]
   cnt = 0
   for b in range(blocks):
       if dim[b] > 0:
           MS = MatrixSpace(QQ,dim[b])
           M.append(MS())
           for i in range(dim[b]):
               for j in range(i,dim[b]):
                   M[b][j,i] = M[b][i,j] = linearSolution[cnt]
                   cnt=cnt+1
       if dim[b] < 0:
           MS = MatrixSpace(QQ,1,-dim[b])
           M.append(MS())
           for i in range(-dim[b]):
                   M[b][0,i] = linearSolution[cnt]
                   cnt=cnt+1
       if dim[b] == 0:
           MS = MatrixSpace(QQ,0,0)
           M.append(MS())
 
   return M

def matrixToLinear(blocks,dim,M):
   variables = 0
   for b in range(blocks):
      variables += (dim[b]*(dim[b]+1))/2
   L=vector(QQ,int(variables))
   cnt = 0
   for b in range(blocks):
       for i in range(dim[b]):
           for j in range(i,dim[b]):
               L[cnt] = M[b][j,i]
               cnt=cnt+1
   return L

############################################################################ end of utilities

class FAProblem:
    """Contains problem and solution"""


    def __init__(self,filename):
        """Initialization"""

        self.data = []
        self.problem=None
        self.solnMatrix=None

        self.tightgraphs=[]
        self.tightgraphsIDS=[]
        self.extraTight=[]
        
        self.filename=filename
        self.problem=read_problem_file(self.filename)
        self.solution=read_solution_file(self.filename+".result",self.problem)
        self.solnMatrix = self.solution['Primal']


    def test_ranks(self):
        """Testing ranks of matrices in the solution"""
        block_sizes=self.problem['block_sizes']
        nextBlock = 0
        for idA in range(len(self.solnMatrix)):
            # These are slack variables - do not care about these guys
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                continue
            A = self.solnMatrix[idA]
            # Do not bother with matrices that are not squares
            # they do not need any special attention
            if not A.is_square():
                continue
            # Now test rank of A
            print "Block",idA,"of size",A.ncols(),"has rank",A.rank()



    def test_zero_eigenvalues(self):
        """Prints smallest eigenvalue for every block of solution."""
        global problem
        global solutionMatrix
        block_sizes=self.problem['block_sizes']
        nextBlock = 0
        for idA in range(len(self.solnMatrix)):
            # These are slack variables - do not care about these guys
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                continue
            A = self.solnMatrix[idA]
            # Do not bother with matrices that are not squares
            # they do not need any special attention
            if not A.is_square():
                continue
            # Now we try to find all eigenvalues that are small
            zero_eigenvalues=[]
            smallest_ev = -1
            for ev in A.eigenvectors_right():
                if (smallest_ev == -1 or abs(ev[0]) < smallest_ev):
                    smallest_ev = abs(ev[0])
                if (abs(ev[0]) < 0.0001):
                    zero_eigenvalues.append(abs(ev[0]))
            print "Block",idA,"has smallest eigenvalue",smallest_ev

    # Prints ten smallest eigenvalues in block idA
    # This is usefull 
    def test_block(self,idA):
        block_sizes=self.problem['block_sizes']
        A = self.solnMatrix[idA]
        if not A.is_square():
            print "Not a square matrix"
            return
        X = sorted([ real_part(ev[0]) for ev in A.eigenvectors_right()])
        print X[0:min(len(X),10)]
        return X







    # Try to identify tight graphs
    # This is a sanity check - should not be changing when removing types
    # returns lists that contain 3 elemets:
    # 1... value of slack variable.  Slack = 0 means tight graph
    # 2... value in dual. Dual >= means tight graph (appears in extremal construction)
    # 3... ID in order of the graph
    # can be sorted using
    #  sa=sorted(x, key = lambda y: y[0])
    #  sa=sorted(x, key = lambda y: y[1])
    #
    def guess_tight_graphs(self,threshold = 0.000001):
        block_sizes=self.problem['block_sizes']
        self.tightgraphs=[]
        self.tightgraphsIDS=[]
        tightlist=[]
        # test if zero in primal vector
        for idA in range(len(self.solnMatrix)):
            # These are slack variables - do not care about these guys
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                A = self.solnMatrix[idA] 
                # Notice that solnMatrix[idA][0,0] contains the extra variable for
                # objective function. So the first slack is at solnMatrix[idA][0,1]
                for i in range(self.problem['num_constraints']):
                    self.tightlist.append([A[0,i+1],self.solution['Y'][i],i])
                    #tightlist.append([A[0,i+1],solution['Y'][i],density_in_blowup(i),i])
                    if A[0,i+1] < threshold:
                        print 'tight',i,tightlist[i]
                        self.tightgraphs.append(1)
                        self.tightgraphsIDS.append(i)
                    else:
                        self.tightgraphs.append(0)
                        print 'loose',i,tightlist[i]
            print "idA=",idA
            break
        return tightlist
        # test if non-zero in dual vector. It is slightly unprecise
        # as it only works for complementary slackness
        '''
        for i in range(len(solution['Y'])):
            if solution['Y'][i] > 0.0000001:
                tightgraphs.append(1)
                tightgraphsIDS.append(i)
            else:
                tightgraphs.append(0)
        '''



    # Copies problem and does a base change based on zero vectors.
    # Zero vectors are vectors we believe are zero eigenvectors of
    # blocks in the problem matrix. If we find them all, it would
    # be possible that CSDP returns to us a matrix that is positive
    # definite instead of positive semidefinite and it becomes much
    # easier to round.
    #
    def change_base(self,zerovectors):
        global problem
        global solutionMatrix
        newproblem = deepcopy(self.problem);
        block_sizes=self.problem['block_sizes']
        nextBlock = 0
        for idA in range(len(self.solnMatrix)):
            if -block_sizes[idA] == self.problem['num_constraints']+1:
                continue
            A = self.solnMatrix[idA]
            # Do not bother with matrices that are not squares
            # they do not need any special attention
            # Or if they are just constants...
            if not A.is_square() or (1 == A.nrows() == A.ncols()):
                #newproblem['blocks'] = newproblem['blocks']+[problem['blocks'][idA]]
                continue

            if len(zerovectors) < nextBlock:
                print "Not enought zero vectors"
                return
            if len(zerovectors[nextBlock]) > 0:
                print "Changing base of block",idA,"using",len(zerovectors[nextBlock]),"eigenvector(s) for zero"
                V = Matrix(zerovectors[nextBlock])
                # Orthogonal complement of our eigenvector
                RestBase = V.right_kernel_matrix()
                #print "Base orthogonal to zerovector: T="
                #print RestBase
                #print RestBase*A*RestBase.transpose()
        
                for idX in range(len(newproblem['blocks'][idA])):
                    newproblem['blocks'][idA][idX] = RestBase*newproblem['blocks'][idA][idX]*RestBase.transpose()
                newproblem['block_sizes'][idA] -= len(zerovectors[nextBlock])
       

                #normZ = vector(zerovector).norm()
                #normalZ = [ float(y/normZ) for y in zerovector ]
                #print "Normalized eigenvector for zero:",normalZ
                #T = Matrix([[ float(y) for y in z/z.norm()] for z in RestBase.rows()]+[normalZ])
                #T = Matrix(RestBase.rows()+[zerovector])
                #print "Matrix T*A*T^T="
                #print T*A*T.transpose()
                #X = Matrix(RestBase.rows()+[zerovector]).transpose()
                #print X
                #print X.inverse()*A*X
            else:
                print "Block",idA,"has no zero eigenvalues."
            nextBlock+=1
            #print "Done with",idA
        return newproblem




    def perform_rounding(self,optimal_value,zerovectors=[],denominator=1000000000):
        # Zerovectors may contain for each block a list of zero eigenvectors
        
        success=True
        
        # Try to identify tight graphs
        tightgraphs = []
        tightgraphsIDS = []
        for i in range(len(self.solution['Y'])):
            if self.solution['Y'][i] > 0.0000001 or i in self.extraTight:
                tightgraphs.append(1)
                tightgraphsIDS.append(i)
            else:
                #print 'Not tight:',solution_alt['Y'][i]
                tightgraphs.append(0)


        numtight = len(tightgraphsIDS)
        print "Guessed",numtight,"tight graphs"


        blocks = len(self.problem['blocks']) 

        dim = []  # may be negative 
        variables = 0


        for i in range(blocks):
            blocksize=self.problem['block_sizes'][i]
            # Slack variables
            if (blocksize == -self.problem['num_constraints']-1):
                dim.append(0)
                continue
            if (blocksize > 0):
                dim.append(self.problem['block_sizes'][i])
                variables += dim[i]*(dim[i]+1)/2
            else:
                dim.append(self.problem['block_sizes'][i])
                variables += -dim[i]

        zero_constraints=sum([ len(b)*len(b[0]) for b in zerovectors   ]  )
        #zero_constraints=sum([ len(b) for b in zerovectors   ]  )
        print "Provided additional",zero_constraints,"zero constraints"
        
        constraints = numtight+zero_constraints
        print "Total number of constraints is",constraints


        indexes = [] # matrix containing indeces for variables
        cnt = 0
        for b in range(blocks):
            #print dim[b]
            if dim[b] > 0:
                MS = MatrixSpace(QQ,dim[b])
                indexes.append(MS())
                for i in range(dim[b]):
                    for j in range(i,dim[b]):
                        indexes[b][j,i] = indexes[b][i,j] = cnt
                        cnt = cnt+1
            if dim[b] < 0:
                MS = MatrixSpace(QQ,1,-dim[b])
                indexes.append(MS())
                for i in range(-dim[b]):
                    indexes[b][0,i] = cnt
                    cnt = cnt+1
            if dim[b] == 0:
                indexes.append(-1)


        # Linearize the solution
        solutionX = vector(QQ,variables)
        cnt = 0
        for b in range(blocks):
            if dim[b] > 0:
                for i in range(dim[b]):
                    for j in range(i,dim[b]):
                        solutionX[cnt] = self.solution['Primal'][b][i][j]
                        cnt=cnt+1
            if dim[b] < 0:
                for i in range(-dim[b]):
                        solutionX[cnt] = self.solution['Primal'][b][0][i]
                        cnt=cnt+1

        # ROUND
        densityVectorX = checkSolution(self.problem, solutionX) 
        print 'Min of denisty vector for original solution is', float(min(densityVectorX)),'and we hope for',optimal_value



        print "Constructing matrix of constriants for tight graphs"
        MS = MatrixSpace(QQ,constraints,variables)
        A = MS()  # zero matrix
        Y = vector(QQ,constraints)

        # constraints for tight graphs:
        # Note that the first g=0 is the objective function
        next_constraint = 0
        for g in range(self.problem['num_constraints']):
            if tightgraphs[g] == 1:
                for b in range(blocks):
                    if dim[b] > 0:
                        for i in range(dim[b]):
                            for j in range(dim[b]):
                                if i == j:
                                    A[next_constraint, indexes[b][i,j]] = self.problem['blocks'][b][g+1][i][j]
                                else:
                                    A[next_constraint, indexes[b][i,j]] = 2*self.problem['blocks'][b][g+1][i][j]

                    if dim[b] < 0:
                        for i in range(-dim[b]):
                            A[next_constraint, indexes[b][0,i]] = self.problem['blocks'][b][g+1][0][i]
                Y[next_constraint] = self.problem['constants'][g]-optimal_value  # 1 is the optimal solution
                next_constraint += 1

        #Zero constraints
        for b in range(len(zerovectors)):
            for v in zerovectors[b]:
                    if dim[b] > 0:
                        for i in range(dim[b]):
                            for j in range(dim[b]):
                                    A[next_constraint, indexes[b][i,j]] = v[j]
                            Y[next_constraint] = 0  
                            next_constraint += 1
                    if dim[b] < 0:
                        print "ERROR - untested" 
                        for i in range(-dim[b]):
                            A[next_constraint, indexes[b][0,i]] = v[0]
                            Y[next_constraint] = 0  
                            next_constraint += 1
                        

        # Now matrix A should not be modified any more
        # it will lead to A.rank() being fast once computed once
        A.set_immutable()
        print "Rank of A is", A.rank()
        print "A=",A



        print "Creating and testing entry-wise rounded solution"
        # Rounding the solution:
        #denominator=1000000000000000000
        #denominator=1000000000
        solutionRounded = vector(QQ,len(solutionX))
        for i in range(len(solutionX)):
            solutionRounded[i] = floor(solutionX[i]*denominator)
            solutionRounded[i] /= denominator


        densityVectorR = checkSolution(self.problem, solutionRounded) 
        print 'Min of denisty just rounded vector is', float(min(densityVectorR)),'and we hope for',optimal_value
        #print 'Max of denisty vector is', float(max(densityVector))
        #print [ float(z) for z in densityVector ]


        # Finding linearly independent columns
        pivots=A.pivots()
        print "Pivots are",pivots

        MS = MatrixSpace(QQ,constraints,len(pivots))
        X = MS()
        use_presolved = []

        for p in range(len(pivots)):
            X[:,p] = A[:,pivots[p]]

        YforX = copy(Y)
        for i in range(variables):
            if not i in pivots:
                for j in range(constraints):
                    YforX[j] -= A[j,i]*solutionRounded[i]

        print "Solving for pivot variables"
        not_presolved=X.solve_right(YforX)


        # Round all that are not presolved
        print "Differences in solved variables compared to rounded values (should be small)"
        for p in range(len(pivots)):
            print "Difference:",float(solutionRounded[pivots[p]]-not_presolved[p])
            solutionRounded[pivots[p]] = not_presolved[p]


        print "Checking the FINAL solution"
        densityVector = checkSolution(self.problem, solutionRounded) 
        print 'Min of density vector is', float(min(densityVector)),'and we hope for',optimal_value
        #print 'Max of denisty vector is', float(max(densityVector))

        # These are the variables that violate the constriants
        violators=[]
        for i in range(len(densityVector)):
            if densityVector[i] < optimal_value:
                violators.append(i)

        if len(violators) == 0:
            print "Rounding successful!!"
        else:
            print "Violated constriants:",violators
            success=False



        print "Testing if the rounded solution is positive definite"
        M=linearToMatrix(blocks,dim,solutionRounded)
        for i in range(len(M)):
            B = M[i]
            if B.is_square() and B.ncols() >= 1:
                if B.is_positive_definite():
                    print "Block",i,"is positive definite, min eigval is",float(min(B.eigenvalues()))
                else:
                    print "Block",i,"IS NOT POSITIVE DEFINITE",float(min(B.eigenvalues()))
                    success=False
            else:
                for j in range(B.ncols()):
                    if B[0,j] < 0:
                        print "Block",i,"IS NOT POSITIVE DEFINITE"
                        success=False

        if success:
            print "Congratulatins! Rounding succeeded"
        else:
            print "You should check solution is positive semidefinite."


        self.solutionRounded = solutionRounded
        self.solutionRoundedM = M



unlabeled_flags=[]
# requires one flag per line. Nice in order.
def load_unlabeled_flags(fname):
    global unlabeled_flags
    fname="F_edges2blind__n8_unlabeled.txt"
    unlabeled_flags=[]
    with open(fname) as f:
        content = f.readlines()
        # remove whitespace characters like `\n` at the end of each line
        content = [x.strip() for x in content]
        for s in content:
            if s[0] == '8':
                unlabeled_flags.append(s)
    return unlabeled_flags



# Computes density of a graph in blow-up. This is somewhat slow
# as it is using external flag program
def density_in_blowup(fID):
    global unlabeled_flags
    global blow_up
    data=subprocess.Popen("./a.out -FinbupH '{}'  '{}' 2>/dev/null".format(unlabeled_flags[fID], blow_up),shell=True,stdout=subprocess.PIPE).communicate()[0].strip()
    return float(data[9:])



# zero vectors should correspond to the zero eigenvectors
# we do a test by multiplying the corresponding vectors and matrices
# and see what is happening.
def test_zerovectors(zerovectors):
    global problem
    global solutionMatrix
    block_sizes=problem['block_sizes']
    nextBlock = 0
    for idA in range(len(solnMatrix)):
        if -block_sizes[idA] == problem['num_constraints']+1:
            continue
        A = solnMatrix[idA]
        # Do not bother with matrices that are not squares
        # they do not need any special attention
        if not A.is_square():
            continue

        if len(zerovectors) <= nextBlock:
            print "Not enought zero vectors, missing for block",nextBlock
            return
        if len(zerovectors[nextBlock]) > 0:
            for v in range(len(zerovectors[nextBlock])):
                Av = A*vector(zerovectors[nextBlock][v])
                print 'Block',idA,"provided zero vector id",v,"gives when mutliplied with block  max value",max([max(Av),-min(Av)])
        #else:
        #    print "Block",idA,"has no zero eigenvalues."
        nextBlock+=1



def rounding_help():
    print "This program helps create rounding"


==> anc/run.sh <==
#!/bin/bash
#    Decomposing graphs into edges and triangles
#    
#    Daniel Kral  Bernard Lidicky  Taisa L. Martins  Yanitsa Pehova
#

# Create the objective function on 7 vertices
echo "Generating objective function"
sage generate_objective.sage > F_edges2__objective.txt

# Compile the program generating input for CSDP
make
# If runnig on Linux, one needs different target for make.
#make gcc

# Create the semidefinite program
# It also runs csdp automatically when the program is
# generated
./a.out -n 7 -ub

# Perform rounding of the solutoin
sage round.sage

# Check the solution we present in the paper
sage check_M.sage

